Malaphoric $Z'$ models for $b \rightarrow s \ell^+ \ell^-$ anomalies

We study some phenomenological effects of kinetic mixing between the hypercharge field and a new $U(1)$ gauge field in specific $Z^\prime$ models that ameliorate the tensions between measurements and Standard Model predictions in $b \rightarrow s\ell^+ \ell^-$ decays. To this end, we rederive the dimension-6 SMEFT coefficients resulting from integrating out the kinetically-mixed (`malaphoric') $Z^\prime$ field. The kinetic mixing provides a family-universal component to the couplings of the $Z^\prime$ field, which can improve fits to lepton flavour universality observables. We show how kinetic mixing improves the best fit of the $B_3-L_2$ model to $b\rightarrow s$ data by 7.0 units of $\chi^2$ while remaining compatible with other relevant data sets such as electroweak precision observables and measurements of $e^+ e^- \rightarrow \ell^+ \ell^-$ at LEP2.

==> anc/__init__.py <==
r"""Module for observables in scattering of electron-positron 
to SM particles."""

from . import ee_ww
from . import ee_ll
from . import ee_ee



==> anc/algebra.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     54925,       1397]
NotebookOptionsPosition[     52043,       1339]
NotebookOutlinePosition[     52521,       1357]
CellTagsIndexPosition[     52478,       1354]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Proof", " ", "of", " ", "diagonalisation", " ", "of", " ", "kinetic", " ",
     "mixing", " ", "term"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["P", "\[Chi]"], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"-", 
          RowBox[{"Tan", "[", "\[Chi]", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"Sec", "[", "\[Chi]", "]"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"Sin", "[", "\[Chi]", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sin", "[", "\[Chi]", "]"}], ",", "0", ",", "1"}], "}"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(P\), \(\[Chi]\)]\)=\>\"", ",", 
     RowBox[{"MatrixForm", "[", 
      SubscriptBox["P", "\[Chi]"], "]"}], ",", "\"\< k=\>\"", ",", 
     RowBox[{"MatrixForm", "[", "k", "]"}], ",", "\"\< diag=\>\"", ",", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         SubscriptBox["P", "\[Chi]"], "]"}], ".", "k", ".", 
        SubscriptBox["P", "\[Chi]"]}], "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.925445669218999*^9, 3.925445800971573*^9}, {
  3.925446067342519*^9, 3.925446111287633*^9}, {3.925882113402535*^9, 
  3.925882216357471*^9}, {3.925892480725265*^9, 3.925892514605426*^9}, {
  3.928494061338369*^9, 3.928494160708914*^9}, {3.937645923671506*^9, 
  3.937645937270894*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"bc264184-5b8d-45a7-a760-f795be117577"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(\[Chi]\\)]\\)=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", 
        RowBox[{"-", 
         RowBox[{"Tan", "[", "\[Chi]", "]"}]}]},
       {"0", "1", "0"},
       {"0", "0", 
        RowBox[{"Sec", "[", "\[Chi]", "]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\" k=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", 
        RowBox[{"Sin", "[", "\[Chi]", "]"}]},
       {"0", "1", "0"},
       {
        RowBox[{"Sin", "[", "\[Chi]", "]"}], "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\" diag=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0"},
       {"0", "1", "0"},
       {"0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["\!\(\*SubscriptBox[\(P\), \(\[Chi]\)]\)=", 
   MatrixForm[{{1, 0, -Tan[$CellContext`\[Chi]]}, {0, 1, 0}, {0, 0, 
      Sec[$CellContext`\[Chi]]}}], " k=", 
   MatrixForm[{{1, 0, 
      Sin[$CellContext`\[Chi]]}, {0, 1, 0}, {
      Sin[$CellContext`\[Chi]], 0, 1}}], " diag=", 
   MatrixForm[{{1, 0, 0}, {0, 1, 0}, {0, 0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.937645937730153*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"71063086-d7f5-45c3-877e-766beaf7a3f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Get", " ", "form", " ", "of", " ", "mass", " ", "squared", " ", "matrix",
      " ", "in", " ", "A"}], "-", "Z", "-", 
    RowBox[{
     RowBox[{"Z", "'"}], " ", "basis"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["O", "w"], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "w"], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "w"], "]"}]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "w"], "]"}], ",", 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "w"], "]"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"msq", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          SubscriptBox["M", "Z"], "^", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          SubscriptBox["M", 
           SuperscriptBox["Z", "\[Prime]"]], "^", "2"}]}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m2sq", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        SubscriptBox["O", "w"], "]"}], ".", 
       RowBox[{"Transpose", "[", 
        SubscriptBox["P", "\[Chi]"], "]"}], ".", 
       SubscriptBox["O", "w"], ".", "msq", ".", 
       RowBox[{"Transpose", "[", 
        SubscriptBox["O", "w"], "]"}], ".", 
       SubscriptBox["P", "\[Chi]"], ".", 
       SubscriptBox["O", "w"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(O\), \(w\)]\)=\>\"", ",", 
     RowBox[{"MatrixForm", "[", 
      SubscriptBox["O", "w"], "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<msq=\>\"", ",", 
     RowBox[{"MatrixForm", "[", "m2sq", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9254562349816*^9, 3.925456439985793*^9}, {
   3.925882009273553*^9, 3.925882108296954*^9}, {3.925882224381243*^9, 
   3.925882226151803*^9}, {3.925882264238509*^9, 3.925882367153458*^9}, {
   3.925883746313737*^9, 3.925883771397356*^9}, {3.92589203455935*^9, 
   3.925892064055997*^9}, {3.925892282604946*^9, 3.925892417681342*^9}, {
   3.925892526184052*^9, 3.925892561906494*^9}, {3.925892792427051*^9, 
   3.925892797113892*^9}, {3.925958631987378*^9, 3.925958635398703*^9}, {
   3.925960970021982*^9, 3.92596098421889*^9}, {3.926049337133512*^9, 
   3.926049364683977*^9}, 3.926052612408037*^9, {3.926053880634527*^9, 
   3.926053883333234*^9}, {3.928479945762004*^9, 3.928479950394271*^9}, 
   3.937645622764258*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"290d192e-f1b3-4b1e-bfe7-3df19680e2fd"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(O\\), \\(w\\)]\\)=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Theta]", "w"], "]"}], 
        RowBox[{"-", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "w"], "]"}]}], "0"},
       {
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "w"], "]"}], 
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Theta]", "w"], "]"}], "0"},
       {"0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["\!\(\*SubscriptBox[\(O\), \(w\)]\)=", 
   MatrixForm[{{
      Cos[
       Subscript[$CellContext`\[Theta], $CellContext`w]], -Sin[
        Subscript[$CellContext`\[Theta], $CellContext`w]], 0}, {
      Sin[
       Subscript[$CellContext`\[Theta], $CellContext`w]], 
      Cos[
       Subscript[$CellContext`\[Theta], $CellContext`w]], 0}, {0, 0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.925892418913713*^9, 3.925892565072806*^9, 
  3.92589279805624*^9, 3.925892863929586*^9, 3.925958643078432*^9, 
  3.925960985741456*^9, 3.926048380478693*^9, 3.926049366741062*^9, 
  3.926052612970376*^9, 3.926053888329075*^9, 3.927697965201981*^9, 
  3.928401545397447*^9, 3.9284752580242453`*^9, 3.9284799510243883`*^9, 
  3.928480825376654*^9, 3.928482866408964*^9, 3.93764555850714*^9, 
  3.937645767795998*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"6f55efc4-e9e6-40b7-90fa-ce9a0a35f637"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"msq=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", 
        SubsuperscriptBox["M", "Z", "2"], 
        RowBox[{
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "w"], "]"}], " ", 
         SubsuperscriptBox["M", "Z", "2"], " ", 
         RowBox[{"Tan", "[", "\[Chi]", "]"}]}]},
       {"0", 
        RowBox[{
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "w"], "]"}], " ", 
         SubsuperscriptBox["M", "Z", "2"], " ", 
         RowBox[{"Tan", "[", "\[Chi]", "]"}]}], 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Chi]", "]"}], "2"], " ", 
          SubsuperscriptBox["M", 
           SuperscriptBox["Z", "\[Prime]",
            MultilineFunction->None], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "w"], "]"}], "2"], " ", 
          SubsuperscriptBox["M", "Z", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Chi]", "]"}], "2"]}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["msq=", 
   MatrixForm[{{0, 0, 0}, {0, Subscript[$CellContext`M, $CellContext`Z]^2, Sin[
        Subscript[$CellContext`\[Theta], $CellContext`w]] 
      Subscript[$CellContext`M, $CellContext`Z]^2 Tan[$CellContext`\[Chi]]}, {
     0, Sin[
        Subscript[$CellContext`\[Theta], $CellContext`w]] 
      Subscript[$CellContext`M, $CellContext`Z]^2 Tan[$CellContext`\[Chi]], 
      Sec[$CellContext`\[Chi]]^2 Subscript[$CellContext`M, 
          Derivative[1][$CellContext`Z]]^2 + Sin[
          Subscript[$CellContext`\[Theta], $CellContext`w]]^2 
       Subscript[$CellContext`M, $CellContext`Z]^2 
       Tan[$CellContext`\[Chi]]^2}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.925892418913713*^9, 3.925892565072806*^9, 
  3.92589279805624*^9, 3.925892863929586*^9, 3.925958643078432*^9, 
  3.925960985741456*^9, 3.926048380478693*^9, 3.926049366741062*^9, 
  3.926052612970376*^9, 3.926053888329075*^9, 3.927697965201981*^9, 
  3.928401545397447*^9, 3.9284752580242453`*^9, 3.9284799510243883`*^9, 
  3.928480825376654*^9, 3.928482866408964*^9, 3.93764555850714*^9, 
  3.9376457677971354`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"fd4961e2-a030-4ac7-891d-ccc3b017593a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Couplings", " ", "of", " ", "gauge", " ", "bosons", " ", "to", " ", 
    "fermions"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["O", "z"], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "z"], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "z"], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "z"], "]"}], ",", 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "z"], "]"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(O\), \(z\)]\)=\>\"", ",", 
     RowBox[{"MatrixForm", "[", 
      SubscriptBox["O", "z"], "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        OverscriptBox["gp", "^"], 
        SubscriptBox["Y", "\[Psi]"]}], ",", 
       RowBox[{
        OverscriptBox["g", "^"], " ", 
        SubscriptBox["T", 
         RowBox[{"3", "\[Psi]"}]]}], ",", 
       RowBox[{
        SubscriptBox["g", "X"], " ", 
        SubscriptBox["X", "\[Psi]"]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"The", " ", "following", " ", "are", " ", "mass", " ", 
     RowBox[{"eigenstates", ":", " ", 
      RowBox[{"non", "-", "hatted", " ", "-", " ", 
       RowBox[{"understoood", " ", "to", " ", "be", " ", "slashed"}]}]}]}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", "=", 
     RowBox[{"{", 
      RowBox[{"A", ",", "Z", ",", " ", 
       RowBox[{"Z", "'"}]}], "}"}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       SubscriptBox["P", "\[Chi]"], ".", 
       SubscriptBox["O", "w"], ".", 
       SubscriptBox["O", "z"]}], "]"}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<M=\>\"", ",", 
     RowBox[{"MatrixForm", "[", "M", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<-\!\(\*SubscriptBox[\(L\), \(\*OverscriptBox[\(\[Psi]\), \(_\)] A\
\[Psi]\)]\)=\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\)[\>\"", ",", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"Simplify", "[", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Transpose", "[", "l", "]"}], ".", "P", ".", "a"}], 
             ")"}], "]"}], ",", 
           SuperscriptBox["Z", "\[Prime]"]}], "]"}], ",", "A"}], "]"}], ",", 
       "Z"}], "]"}], ",", "\"\<]\[Psi]\>\""}], "]"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0H0s1HEcB3AOTR7WNZz648qzTU67cqGsHKmIyMOdaIdDeSgPTSctMsMu
ebiEMlmLQ+Rh/WEUytAadbcpzNhxk4dbnIeYDqV+7+8fn732+Xz2+Xy2j6Uw
JSiOpqWl5UEFDN9rf2Dooeb6bE4WwnepdqXwkJpVAZvbdFthgctCG/Sv7eqB
ccmJ8zDtCGcDdmcPE594M1yNYAOTKC41boS25bxmmJkhboO92RfbYcK6079j
lD3iBkNHyuw3LBNID5Mx4L2AKGu4NO5iA119q8Ohyqs4CZqV8lJJLlcSVy6H
3IdDX/KJl/6GyliUmzstRE1X03fY1i2Zhpk2lRInSofNR5UwJ8/zKx+WCWSw
p+7oFCxfmVBARi9jFjpfiSDWDOcskrr7jApKpcplmBYnX4fxjYf1wigjzQeJ
BQ/vGkCJj5EF/JU6bQsX3ivsoJUgnw2N+DEc2Dfz8TTsCLzFJf0142AYoHuC
D2edgvyuUTo+LQ6EWwN3FPDkoNcMHI/t/wE1CsdFyMnKU0N32bkVGMKTbkCa
hWqX7KlOo4Xj7+wWHahasNsPX9+8QYdb2w5WcPmntT1sceceh+mzFWy4k5bh
D1clyVehcB8/FCp7Ook5fw5ch3TtWAEcbeqPgbUVnETIMhfnwujGriJYU7NU
RuaiS55BdWhlNXT5FPoCVsaffUXuRlURLewf18P5whLic8sRQQTmmeVxUK4t
cs7yUnMNkiaISpq5NJfSNWOtGVan5+qNnaf+XsjTh7fnaGaQ7WViBUfYNvZw
06iVBYveStzgqTJvP7hrmiCESocOYu/nvU4NZe0FnV6YNzc5AM1KguVQ7sac
gsKdqt9QJto6s01pqpfrC5l8zyBI3/7Ah3L9yEj4bTUlCio8LxXsUjrYM8Rw
dPRgoYin5urb0CVwrO9lDQzQdNRBf9FQI1yo1zTB/5q17WY=
  "],
 CellLabel->"In[34]:=",ExpressionUUID->"1ec55baf-e280-40f6-858f-896070d83e2a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(O\\), \\(z\\)]\\)=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0"},
       {"0", 
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Theta]", "z"], "]"}], 
        RowBox[{"-", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "z"], "]"}]}]},
       {"0", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "z"], "]"}], 
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Theta]", "z"], "]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["\!\(\*SubscriptBox[\(O\), \(z\)]\)=", 
   MatrixForm[{{1, 0, 0}, {0, 
      Cos[
       Subscript[$CellContext`\[Theta], $CellContext`z]], -Sin[
        Subscript[$CellContext`\[Theta], $CellContext`z]]}, {0, 
      Sin[
       Subscript[$CellContext`\[Theta], $CellContext`z]], 
      Cos[
       Subscript[$CellContext`\[Theta], $CellContext`z]]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926048655152418*^9, 3.926048815075216*^9, {3.926048967583676*^9, 
   3.926049044496378*^9}, 3.926049080843333*^9, {3.926049167550374*^9, 
   3.926049195758313*^9}, {3.926049242377203*^9, 3.9260492918219233`*^9}, 
   3.926049370316145*^9, {3.926049433303835*^9, 3.926049466000565*^9}, {
   3.926051437731901*^9, 3.926051461166361*^9}, {3.926052589863636*^9, 
   3.926052665961995*^9}, {3.926052717158317*^9, 3.926052722410081*^9}, {
   3.926052771708249*^9, 3.9260528317164173`*^9}, 3.926052893903217*^9, {
   3.92605296813363*^9, 3.926052997855385*^9}, {3.926053156881873*^9, 
   3.926053177726588*^9}, 3.926053515971076*^9, 3.9260535504677553`*^9, 
   3.926053619538375*^9, 3.926053663589184*^9, {3.926053700742035*^9, 
   3.926053714283822*^9}, {3.926053897393569*^9, 3.926053990368459*^9}, {
   3.926054054526698*^9, 3.926054077350556*^9}, 3.926054118144144*^9, 
   3.926054157275194*^9, 3.926054202533393*^9, 3.9260557252735777`*^9, 
   3.927697877027734*^9, 3.927697969254956*^9, 3.9277090252293653`*^9, 
   3.928401545443733*^9, {3.928402176003723*^9, 3.928402193546677*^9}, {
   3.928402256919479*^9, 3.92840228713603*^9}, 3.928402531264921*^9, 
   3.928402711377586*^9, {3.928475253730945*^9, 3.928475258067945*^9}, {
   3.928475498009988*^9, 3.928475561476635*^9}, 3.928476131963592*^9, {
   3.928476168504037*^9, 3.928476189158112*^9}, 3.928476244820327*^9, {
   3.9284763287805634`*^9, 3.928476350519643*^9}, {3.928480825418078*^9, 
   3.928480837660434*^9}, {3.937645818767502*^9, 3.9376458545786743`*^9}, 
   3.937645904356992*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"318f453a-acc3-4748-977e-1f68bff6864b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"M=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     RowBox[{"(", 
      SubscriptBox[
       RowBox[{
        SubscriptBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Cos", "[", 
              SubscriptBox["\[Theta]", "w"], "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Cos", "[", 
                 SubscriptBox["\[Theta]", "z"], "]"}]}], " ", 
               RowBox[{"Sin", "[", 
                SubscriptBox["\[Theta]", "w"], "]"}]}], "-", 
              RowBox[{
               RowBox[{"Sin", "[", 
                SubscriptBox["\[Theta]", "z"], "]"}], " ", 
               RowBox[{"Tan", "[", "\[Chi]", "]"}]}]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"Sin", "[", 
                SubscriptBox["\[Theta]", "w"], "]"}], " ", 
               RowBox[{"Sin", "[", 
                SubscriptBox["\[Theta]", "z"], "]"}]}], "-", 
              RowBox[{
               RowBox[{"Cos", "[", 
                SubscriptBox["\[Theta]", "z"], "]"}], " ", 
               RowBox[{"Tan", "[", "\[Chi]", "]"}]}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Sin", "[", 
              SubscriptBox["\[Theta]", "w"], "]"}], ",", 
             RowBox[{
              RowBox[{"Cos", "[", 
               SubscriptBox["\[Theta]", "w"], "]"}], " ", 
              RowBox[{"Cos", "[", 
               SubscriptBox["\[Theta]", "z"], "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"Cos", "[", 
                SubscriptBox["\[Theta]", "w"], "]"}]}], " ", 
              RowBox[{"Sin", "[", 
               SubscriptBox["\[Theta]", "z"], "]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"Sec", "[", "\[Chi]", "]"}], " ", 
              RowBox[{"Sin", "[", 
               SubscriptBox["\[Theta]", "z"], "]"}]}], ",", 
             RowBox[{
              RowBox[{"Cos", "[", 
               SubscriptBox["\[Theta]", "z"], "]"}], " ", 
              RowBox[{"Sec", "[", "\[Chi]", "]"}]}]}], "}"}]}], "}"}], 
         "\[Chi]"], ".", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Cos", "[", 
             SubscriptBox["\[Theta]", "w"], "]"}], ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Cos", "[", 
               SubscriptBox["\[Theta]", "z"], "]"}]}], " ", 
             RowBox[{"Sin", "[", 
              SubscriptBox["\[Theta]", "w"], "]"}]}], ",", 
            RowBox[{
             RowBox[{"Sin", "[", 
              SubscriptBox["\[Theta]", "w"], "]"}], " ", 
             RowBox[{"Sin", "[", 
              SubscriptBox["\[Theta]", "z"], "]"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Sin", "[", 
             SubscriptBox["\[Theta]", "w"], "]"}], ",", 
            RowBox[{
             RowBox[{"Cos", "[", 
              SubscriptBox["\[Theta]", "w"], "]"}], " ", 
             RowBox[{"Cos", "[", 
              SubscriptBox["\[Theta]", "z"], "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Cos", "[", 
               SubscriptBox["\[Theta]", "w"], "]"}]}], " ", 
             RowBox[{"Sin", "[", 
              SubscriptBox["\[Theta]", "z"], "]"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Sin", "[", 
             SubscriptBox["\[Theta]", "z"], "]"}], ",", 
            RowBox[{"Cos", "[", 
             SubscriptBox["\[Theta]", "z"], "]"}]}], "}"}]}], "}"}]}], 
       "\[Chi]"], ")"}], ".", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "w"], "]"}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "z"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "w"], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "w"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "z"], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "w"], "]"}], ",", 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "w"], "]"}], " ", 
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "z"], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "w"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "z"], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "z"], "]"}], ",", 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "z"], "]"}]}], "}"}]}], "}"}]}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["M=", 
   MatrixForm[
    Dot[
     Subscript[
      Dot[
       Subscript[{{
          Cos[
           Subscript[$CellContext`\[Theta], $CellContext`w]], -Cos[
             Subscript[$CellContext`\[Theta], $CellContext`z]] Sin[
             Subscript[$CellContext`\[Theta], $CellContext`w]] - Sin[
            Subscript[$CellContext`\[Theta], $CellContext`z]] 
          Tan[$CellContext`\[Chi]], Sin[
             Subscript[$CellContext`\[Theta], $CellContext`w]] Sin[
             Subscript[$CellContext`\[Theta], $CellContext`z]] - Cos[
            Subscript[$CellContext`\[Theta], $CellContext`z]] 
          Tan[$CellContext`\[Chi]]}, {
          Sin[
           Subscript[$CellContext`\[Theta], $CellContext`w]], Cos[
            Subscript[$CellContext`\[Theta], $CellContext`w]] Cos[
            Subscript[$CellContext`\[Theta], $CellContext`z]], -Cos[
            Subscript[$CellContext`\[Theta], $CellContext`w]] Sin[
            Subscript[$CellContext`\[Theta], $CellContext`z]]}, {
         0, Sec[$CellContext`\[Chi]] Sin[
            Subscript[$CellContext`\[Theta], $CellContext`z]], Cos[
            Subscript[$CellContext`\[Theta], $CellContext`z]] 
          Sec[$CellContext`\[Chi]]}}, $CellContext`\[Chi]], {{
         Cos[
          Subscript[$CellContext`\[Theta], $CellContext`w]], -Cos[
           Subscript[$CellContext`\[Theta], $CellContext`z]] Sin[
           Subscript[$CellContext`\[Theta], $CellContext`w]], Sin[
           Subscript[$CellContext`\[Theta], $CellContext`w]] Sin[
           Subscript[$CellContext`\[Theta], $CellContext`z]]}, {
         Sin[
          Subscript[$CellContext`\[Theta], $CellContext`w]], Cos[
           Subscript[$CellContext`\[Theta], $CellContext`w]] Cos[
           Subscript[$CellContext`\[Theta], $CellContext`z]], -Cos[
           Subscript[$CellContext`\[Theta], $CellContext`w]] Sin[
           Subscript[$CellContext`\[Theta], $CellContext`z]]}, {0, 
         Sin[
          Subscript[$CellContext`\[Theta], $CellContext`z]], 
         Cos[
          
          Subscript[$CellContext`\[Theta], $CellContext`z]]}}], $CellContext`\
\[Chi]], {{
       Cos[
        Subscript[$CellContext`\[Theta], $CellContext`w]], -Cos[
         Subscript[$CellContext`\[Theta], $CellContext`z]] Sin[
         Subscript[$CellContext`\[Theta], $CellContext`w]], Sin[
         Subscript[$CellContext`\[Theta], $CellContext`w]] Sin[
         Subscript[$CellContext`\[Theta], $CellContext`z]]}, {
       Sin[
        Subscript[$CellContext`\[Theta], $CellContext`w]], Cos[
         Subscript[$CellContext`\[Theta], $CellContext`w]] Cos[
         Subscript[$CellContext`\[Theta], $CellContext`z]], -Cos[
         Subscript[$CellContext`\[Theta], $CellContext`w]] Sin[
         Subscript[$CellContext`\[Theta], $CellContext`z]]}, {0, 
       Sin[
        Subscript[$CellContext`\[Theta], $CellContext`z]], 
       Cos[
        Subscript[$CellContext`\[Theta], $CellContext`z]]}}]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926048655152418*^9, 3.926048815075216*^9, {3.926048967583676*^9, 
   3.926049044496378*^9}, 3.926049080843333*^9, {3.926049167550374*^9, 
   3.926049195758313*^9}, {3.926049242377203*^9, 3.9260492918219233`*^9}, 
   3.926049370316145*^9, {3.926049433303835*^9, 3.926049466000565*^9}, {
   3.926051437731901*^9, 3.926051461166361*^9}, {3.926052589863636*^9, 
   3.926052665961995*^9}, {3.926052717158317*^9, 3.926052722410081*^9}, {
   3.926052771708249*^9, 3.9260528317164173`*^9}, 3.926052893903217*^9, {
   3.92605296813363*^9, 3.926052997855385*^9}, {3.926053156881873*^9, 
   3.926053177726588*^9}, 3.926053515971076*^9, 3.9260535504677553`*^9, 
   3.926053619538375*^9, 3.926053663589184*^9, {3.926053700742035*^9, 
   3.926053714283822*^9}, {3.926053897393569*^9, 3.926053990368459*^9}, {
   3.926054054526698*^9, 3.926054077350556*^9}, 3.926054118144144*^9, 
   3.926054157275194*^9, 3.926054202533393*^9, 3.9260557252735777`*^9, 
   3.927697877027734*^9, 3.927697969254956*^9, 3.9277090252293653`*^9, 
   3.928401545443733*^9, {3.928402176003723*^9, 3.928402193546677*^9}, {
   3.928402256919479*^9, 3.92840228713603*^9}, 3.928402531264921*^9, 
   3.928402711377586*^9, {3.928475253730945*^9, 3.928475258067945*^9}, {
   3.928475498009988*^9, 3.928475561476635*^9}, 3.928476131963592*^9, {
   3.928476168504037*^9, 3.928476189158112*^9}, 3.928476244820327*^9, {
   3.9284763287805634`*^9, 3.928476350519643*^9}, {3.928480825418078*^9, 
   3.928480837660434*^9}, {3.937645818767502*^9, 3.9376458545786743`*^9}, 
   3.937645904391508*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"12f9d23b-dddb-48f0-b89b-d09819d8ad2b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-\\!\\(\\*SubscriptBox[\\(L\\), \
\\(\\*OverscriptBox[\\(\[Psi]\\), \\(_\\)] \
A\[Psi]\\)]\\)=\\!\\(\\*OverscriptBox[\\(\[Psi]\\), \\(_\\)]\\)[\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       OverscriptBox["gp", "^"], " ", 
       SubscriptBox["Y", "\[Psi]"]}], ",", 
      RowBox[{
       OverscriptBox["g", "^"], " ", 
       SubscriptBox["T", 
        RowBox[{"3", " ", "\[Psi]"}]]}], ",", 
      RowBox[{
       SubscriptBox["g", "X"], " ", 
       SubscriptBox["X", "\[Psi]"]}]}], "}"}], ".", 
    SubscriptBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "w"], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Cos", "[", 
             SubscriptBox["\[Theta]", "z"], "]"}]}], " ", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "w"], "]"}]}], "-", 
          RowBox[{
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "z"], "]"}], " ", 
           RowBox[{"Tan", "[", "\[Chi]", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "w"], "]"}], " ", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "z"], "]"}]}], "-", 
          RowBox[{
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "z"], "]"}], " ", 
           RowBox[{"Tan", "[", "\[Chi]", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "w"], "]"}], ",", 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "w"], "]"}], " ", 
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "z"], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", 
            SubscriptBox["\[Theta]", "w"], "]"}]}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "z"], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"Sec", "[", "\[Chi]", "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "z"], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "z"], "]"}], " ", 
          RowBox[{"Sec", "[", "\[Chi]", "]"}]}]}], "}"}]}], "}"}], "\[Chi]"], 
    ".", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"A", " ", 
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Theta]", "w"], "]"}]}], "-", 
       RowBox[{"Z", " ", 
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Theta]", "z"], "]"}], " ", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "w"], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "w"], "]"}], " ", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "z"], "]"}], " ", 
        SuperscriptBox["Z", "\[Prime]",
         MultilineFunction->None]}]}], ",", 
      RowBox[{
       RowBox[{"Z", " ", 
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Theta]", "w"], "]"}], " ", 
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Theta]", "z"], "]"}]}], "+", 
       RowBox[{"A", " ", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "w"], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Theta]", "w"], "]"}], " ", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "z"], "]"}], " ", 
        SuperscriptBox["Z", "\[Prime]",
         MultilineFunction->None]}]}], ",", 
      RowBox[{
       RowBox[{"Z", " ", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "z"], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Theta]", "z"], "]"}], " ", 
        SuperscriptBox["Z", "\[Prime]",
         MultilineFunction->None]}]}]}], "}"}]}], 
   "\[InvisibleSpace]", "\<\"]\[Psi]\"\>"}],
  SequenceForm[
  "-\!\(\*SubscriptBox[\(L\), \(\*OverscriptBox[\(\[Psi]\), \(_\)] A\[Psi]\)]\
\)=\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\)[", 
   Dot[{OverHat[$CellContext`gp] 
     Subscript[$CellContext`Y, $CellContext`\[Psi]], OverHat[$CellContext`g] 
     Subscript[$CellContext`T, 3 $CellContext`\[Psi]], 
     Subscript[$CellContext`g, $CellContext`X] 
     Subscript[$CellContext`X, $CellContext`\[Psi]]}, 
    Subscript[{{
       Cos[
        Subscript[$CellContext`\[Theta], $CellContext`w]], -Cos[
          Subscript[$CellContext`\[Theta], $CellContext`z]] Sin[
          Subscript[$CellContext`\[Theta], $CellContext`w]] - Sin[
         Subscript[$CellContext`\[Theta], $CellContext`z]] 
       Tan[$CellContext`\[Chi]], Sin[
          Subscript[$CellContext`\[Theta], $CellContext`w]] Sin[
          Subscript[$CellContext`\[Theta], $CellContext`z]] - Cos[
         Subscript[$CellContext`\[Theta], $CellContext`z]] 
       Tan[$CellContext`\[Chi]]}, {
       Sin[
        Subscript[$CellContext`\[Theta], $CellContext`w]], Cos[
         Subscript[$CellContext`\[Theta], $CellContext`w]] Cos[
         Subscript[$CellContext`\[Theta], $CellContext`z]], -Cos[
         Subscript[$CellContext`\[Theta], $CellContext`w]] Sin[
         Subscript[$CellContext`\[Theta], $CellContext`z]]}, {
      0, Sec[$CellContext`\[Chi]] Sin[
         Subscript[$CellContext`\[Theta], $CellContext`z]], Cos[
         Subscript[$CellContext`\[Theta], $CellContext`z]] 
       Sec[$CellContext`\[Chi]]}}, $CellContext`\[Chi]], {$CellContext`A Cos[
        Subscript[$CellContext`\[Theta], $CellContext`w]] - $CellContext`Z Cos[
       Subscript[$CellContext`\[Theta], $CellContext`z]] Sin[
       Subscript[$CellContext`\[Theta], $CellContext`w]] + Sin[
        Subscript[$CellContext`\[Theta], $CellContext`w]] Sin[
        Subscript[$CellContext`\[Theta], $CellContext`z]] 
      Derivative[1][$CellContext`Z], $CellContext`Z Cos[
        Subscript[$CellContext`\[Theta], $CellContext`w]] Cos[
        Subscript[$CellContext`\[Theta], $CellContext`z]] + $CellContext`A Sin[
        Subscript[$CellContext`\[Theta], $CellContext`w]] - Cos[
       Subscript[$CellContext`\[Theta], $CellContext`w]] Sin[
       Subscript[$CellContext`\[Theta], $CellContext`z]] 
     Derivative[1][$CellContext`Z], $CellContext`Z Sin[
        Subscript[$CellContext`\[Theta], $CellContext`z]] + Cos[
        Subscript[$CellContext`\[Theta], $CellContext`z]] 
      Derivative[1][$CellContext`Z]}], "]\[Psi]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.926048655152418*^9, 3.926048815075216*^9, {3.926048967583676*^9, 
   3.926049044496378*^9}, 3.926049080843333*^9, {3.926049167550374*^9, 
   3.926049195758313*^9}, {3.926049242377203*^9, 3.9260492918219233`*^9}, 
   3.926049370316145*^9, {3.926049433303835*^9, 3.926049466000565*^9}, {
   3.926051437731901*^9, 3.926051461166361*^9}, {3.926052589863636*^9, 
   3.926052665961995*^9}, {3.926052717158317*^9, 3.926052722410081*^9}, {
   3.926052771708249*^9, 3.9260528317164173`*^9}, 3.926052893903217*^9, {
   3.92605296813363*^9, 3.926052997855385*^9}, {3.926053156881873*^9, 
   3.926053177726588*^9}, 3.926053515971076*^9, 3.9260535504677553`*^9, 
   3.926053619538375*^9, 3.926053663589184*^9, {3.926053700742035*^9, 
   3.926053714283822*^9}, {3.926053897393569*^9, 3.926053990368459*^9}, {
   3.926054054526698*^9, 3.926054077350556*^9}, 3.926054118144144*^9, 
   3.926054157275194*^9, 3.926054202533393*^9, 3.9260557252735777`*^9, 
   3.927697877027734*^9, 3.927697969254956*^9, 3.9277090252293653`*^9, 
   3.928401545443733*^9, {3.928402176003723*^9, 3.928402193546677*^9}, {
   3.928402256919479*^9, 3.92840228713603*^9}, 3.928402531264921*^9, 
   3.928402711377586*^9, {3.928475253730945*^9, 3.928475258067945*^9}, {
   3.928475498009988*^9, 3.928475561476635*^9}, 3.928476131963592*^9, {
   3.928476168504037*^9, 3.928476189158112*^9}, 3.928476244820327*^9, {
   3.9284763287805634`*^9, 3.928476350519643*^9}, {3.928480825418078*^9, 
   3.928480837660434*^9}, {3.937645818767502*^9, 3.9376458545786743`*^9}, 
   3.93764590439334*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"5dbc1aa1-591d-4048-a44c-7a19507dffed"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Check", " ", "of", " ", 
    RowBox[{"mH", "^", "2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"mDsq", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          SubscriptBox["M", 
           OverscriptBox["Z", "^"]], "^", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          SubscriptBox["M", 
           RowBox[{
            OverscriptBox["Z", "^"], "'"}]], "^", "2"}]}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(M\), \(D\)]\)^2=\>\"", ",", 
     RowBox[{"MatrixForm", "[", "mDsq", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mHsq", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        SubscriptBox["O", "w"], "]"}], ".", 
       RowBox[{"Transpose", "[", 
        SubscriptBox["P", "\[Chi]"], "]"}], ".", 
       SubscriptBox["O", "w"], ".", "mDsq", ".", 
       RowBox[{"Transpose", "[", 
        SubscriptBox["O", "w"], "]"}], ".", 
       SubscriptBox["P", "\[Chi]"], ".", 
       SubscriptBox["O", "w"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(M\), \(H\)]\)^2=\>\"", ",", 
     RowBox[{"MatrixForm", "[", "mHsq", "]"}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.9284016604946823`*^9, {3.928482595153831*^9, 3.92848284375241*^9}, {
   3.928482890390321*^9, 3.92848290475731*^9}, {3.928483096236752*^9, 
   3.928483150974063*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"71e8989d-fa42-4ab6-8498-968b193fa823"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(M\\), \\(D\\)]\\)^2=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", 
        SubsuperscriptBox["M", 
         OverscriptBox["Z", "^"], "2"], "0"},
       {"0", "0", 
        SubsuperscriptBox["M", 
         SuperscriptBox[
          OverscriptBox["Z", "^"], "\[Prime]",
          MultilineFunction->None], "2"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["\!\(\*SubscriptBox[\(M\), \(D\)]\)^2=", 
   MatrixForm[{{0, 0, 0}, {0, Subscript[$CellContext`M, 
        OverHat[$CellContext`Z]]^2, 0}, {0, 0, Subscript[$CellContext`M, 
        Derivative[1][
         OverHat[$CellContext`Z]]]^2}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.928482844610327*^9, {3.928482897978663*^9, 3.928482905262295*^9}, {
   3.9284831117982693`*^9, 3.9284831517379*^9}},
 CellLabel->
  "During evaluation of \
In[150]:=",ExpressionUUID->"e3201b7b-8bf4-4ac6-ab3f-becb89634167"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(M\\), \\(H\\)]\\)^2=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", 
        SubsuperscriptBox["M", 
         OverscriptBox["Z", "^"], "2"], 
        RowBox[{
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "w"], "]"}], " ", 
         SubsuperscriptBox["M", 
          OverscriptBox["Z", "^"], "2"], " ", 
         RowBox[{"Tan", "[", "\[Chi]", "]"}]}]},
       {"0", 
        RowBox[{
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "w"], "]"}], " ", 
         SubsuperscriptBox["M", 
          OverscriptBox["Z", "^"], "2"], " ", 
         RowBox[{"Tan", "[", "\[Chi]", "]"}]}], 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Chi]", "]"}], "2"], " ", 
          SubsuperscriptBox["M", 
           SuperscriptBox[
            OverscriptBox["Z", "^"], "\[Prime]",
            MultilineFunction->None], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "w"], "]"}], "2"], " ", 
          SubsuperscriptBox["M", 
           OverscriptBox["Z", "^"], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Chi]", "]"}], "2"]}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["\!\(\*SubscriptBox[\(M\), \(H\)]\)^2=", 
   MatrixForm[{{0, 0, 0}, {0, Subscript[$CellContext`M, 
        OverHat[$CellContext`Z]]^2, Sin[
        Subscript[$CellContext`\[Theta], $CellContext`w]] 
      Subscript[$CellContext`M, 
         OverHat[$CellContext`Z]]^2 Tan[$CellContext`\[Chi]]}, {0, Sin[
        Subscript[$CellContext`\[Theta], $CellContext`w]] 
      Subscript[$CellContext`M, 
         OverHat[$CellContext`Z]]^2 Tan[$CellContext`\[Chi]], 
      Sec[$CellContext`\[Chi]]^2 Subscript[$CellContext`M, 
          Derivative[1][
           OverHat[$CellContext`Z]]]^2 + Sin[
          Subscript[$CellContext`\[Theta], $CellContext`w]]^2 
       Subscript[$CellContext`M, 
          OverHat[$CellContext`Z]]^2 Tan[$CellContext`\[Chi]]^2}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.928482844610327*^9, {3.928482897978663*^9, 3.928482905262295*^9}, {
   3.9284831117982693`*^9, 3.928483151738688*^9}},
 CellLabel->
  "During evaluation of \
In[150]:=",ExpressionUUID->"9003e493-ab5a-4a38-a7d5-f05935b62f0a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Starting", " ", "value", " ", "of", " ", "theta"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Theta]", "=", 
    RowBox[{"-", "0.164"}]}], "\[IndentingNewLine]", 
   RowBox[{"gx", " ", "=", " ", "0.048"}], "\[IndentingNewLine]", 
   RowBox[{"\[Epsilon]", "=", 
    RowBox[{"-", "0.76"}]}], "\[IndentingNewLine]", 
   RowBox[{"gp", "=", "0.35"}], "\[IndentingNewLine]", 
   RowBox[{"\[Theta]", " ", "gx", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "gx"}], " ", "+", " ", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"gp", "/", "2"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.932095265126639*^9, 3.932095349679366*^9}, {
  3.9321837757910624`*^9, 3.932183811475052*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"25f2e16b-fd4b-4853-94da-84f5abb86024"],

Cell[BoxData[
 RowBox[{"-", "0.164`"}]], "Output",
 CellChangeTimes->{
  3.932095354630949*^9, {3.932183781092958*^9, 3.932183812938732*^9}},
 CellLabel->"Out[11]=",ExpressionUUID->"b5261a5c-191c-4a1c-bb7a-354ccda9ffef"],

Cell[BoxData["0.048`"], "Output",
 CellChangeTimes->{
  3.932095354630949*^9, {3.932183781092958*^9, 3.932183812939302*^9}},
 CellLabel->"Out[12]=",ExpressionUUID->"73b86ced-b667-4123-8535-984cc4d196e7"],

Cell[BoxData[
 RowBox[{"-", "0.76`"}]], "Output",
 CellChangeTimes->{
  3.932095354630949*^9, {3.932183781092958*^9, 3.9321838129397993`*^9}},
 CellLabel->"Out[13]=",ExpressionUUID->"d56bcf33-9411-428c-9b02-e1c4e7ede3dc"],

Cell[BoxData["0.35`"], "Output",
 CellChangeTimes->{
  3.932095354630949*^9, {3.932183781092958*^9, 3.932183812940308*^9}},
 CellLabel->"Out[14]=",ExpressionUUID->"554adc1a-65ab-4fc7-84ad-55ea32573d9f"],

Cell[BoxData["0.0021805440000000004`"], "Output",
 CellChangeTimes->{
  3.932095354630949*^9, {3.932183781092958*^9, 3.9321838129407787`*^9}},
 CellLabel->"Out[15]=",ExpressionUUID->"671be74c-0b9b-461a-bda3-8b30f9fdc291"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Calculate", " ", "WET", " ", "coefficients"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalXi]", "=", 
     RowBox[{
      RowBox[{"-", "gX"}], " ", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"2", "\[Theta]"}], "]"}], "/", "2"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Cqe2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[CapitalXi]"}], "/", 
       RowBox[{"MX", "^", "2"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "gX"}], " ", "+", " ", 
        RowBox[{"gp", " ", "\[Epsilon]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Cqe1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[CapitalXi]"}], "/", 
       RowBox[{"MX", "^", "2"}]}], "gp", " ", "\[Epsilon]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clq2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[CapitalXi]"}], "/", 
       RowBox[{"MX", "^", "2"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "gX"}], " ", "+", " ", 
        RowBox[{"gp", " ", 
         RowBox[{"\[Epsilon]", "/", "2"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clq1", "=", 
     RowBox[{
      RowBox[{"-", "\[CapitalXi]"}], " ", "gp", " ", 
      RowBox[{"\[Epsilon]", "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"MX", "^", "2"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CphiQ", "=", 
     RowBox[{"gp", " ", "\[Epsilon]", " ", 
      RowBox[{"\[CapitalXi]", "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"MX", "^", "2"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C9\[Mu]", "=", 
     RowBox[{"Cqe2", "+", "Clq2", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", 
          RowBox[{"s", "^", "2"}]}]}], ")"}], "CphiQ"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C9e", "=", 
     RowBox[{"Cqe1", "+", "Clq1", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", 
          RowBox[{"s", "^", "2"}]}]}], ")"}], "CphiQ"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<C9\[Mu]=\>\"", ",", 
     RowBox[{"Simplify", "[", "C9\[Mu]", "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<C9e=\>\"", ",", 
     RowBox[{"Simplify", "[", "C9e", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C10\[Mu]", "=", 
     RowBox[{"Cqe2", "-", "Clq2", "+", "CphiQ"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C10e", "=", 
     RowBox[{"Cqe1", "-", "Clq1", "+", "CphiQ"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", "C10\[Mu]", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", "C10e", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9349435092916117`*^9, 3.934943713729664*^9}, {
  3.93494377999102*^9, 3.934943829338212*^9}, {3.934943877744066*^9, 
  3.934944097206925*^9}, {3.9349441345398273`*^9, 3.934944343605452*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"0bbf39c9-210d-4ef1-bdcd-3349b63f0706"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"C9\[Mu]=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"gX", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "gX"}], "+", 
        RowBox[{"gp", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["s", "2"]}], ")"}], " ", "\[Epsilon]"}]}], ")"}], 
      " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "\[Theta]"}], "]"}]}], 
     SuperscriptBox["MX", "2"]]}]}],
  SequenceForm[
  "C9\[Mu]=", -$CellContext`gX $CellContext`MX^(-2) (
    3 $CellContext`gX + $CellContext`gp (-1 + $CellContext`s^2) $CellContext`\
\[Epsilon]) Sin[2 $CellContext`\[Theta]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.934944218547564*^9, {3.934944326599185*^9, 3.934944344847302*^9}},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"1276ace9-44ab-4c40-9239-c2755bddb4ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"C9e=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"gp", " ", "gX", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["s", "2"]}], ")"}], " ", "\[Epsilon]", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "\[Theta]"}], "]"}]}], 
     SuperscriptBox["MX", "2"]]}]}],
  SequenceForm[
  "C9e=", -$CellContext`gp $CellContext`gX $CellContext`MX^(-2) (-1 + \
$CellContext`s^2) $CellContext`\[Epsilon] Sin[2 $CellContext`\[Theta]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.934944218547564*^9, {3.934944326599185*^9, 3.934944344848732*^9}},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"7ef0acac-cf4d-4a44-9571-86ca89f502cb"]
}, Open  ]],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.934944326603478*^9, 3.9349443448500032`*^9}},
 CellLabel->"Out[54]=",ExpressionUUID->"33077474-34a9-4891-9724-160b5187c114"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.934944326603478*^9, 3.934944344851462*^9}},
 CellLabel->"Out[55]=",ExpressionUUID->"0e7c1ba8-e86f-4c37-9bc0-f3ca7963086a"]
}, Open  ]]
},
WindowSize->{1075.5, 614.25},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>1.1 Inherited,
FrontEndVersion->"14.0 for Linux x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"28ea7ee1-6fab-481c-8932-4b53f8b54007"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 2031, 51, 103, "Input",ExpressionUUID->"bc264184-5b8d-45a7-a760-f795be117577"],
Cell[2614, 75, 2534, 70, 58, "Print",ExpressionUUID->"71063086-d7f5-45c3-877e-766beaf7a3f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5185, 150, 3126, 78, 146, "Input",ExpressionUUID->"290d192e-f1b3-4b1e-bfe7-3df19680e2fd"],
Cell[CellGroupData[{
Cell[8336, 232, 1902, 48, 60, "Print",ExpressionUUID->"6f55efc4-e9e6-40b7-90fa-ce9a0a35f637"],
Cell[10241, 282, 2777, 66, 67, "Print",ExpressionUUID->"fd4961e2-a030-4ac7-891d-ccc3b017593a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13067, 354, 4101, 103, 224, "Input",ExpressionUUID->"1ec55baf-e280-40f6-858f-896070d83e2a"],
Cell[CellGroupData[{
Cell[17193, 461, 3035, 64, 60, "Print",ExpressionUUID->"318f453a-acc3-4748-977e-1f68bff6864b"],
Cell[20231, 527, 9846, 227, 157, "Print",ExpressionUUID->"12f9d23b-dddb-48f0-b89b-d09819d8ad2b"],
Cell[30080, 756, 8255, 187, 80, "Print",ExpressionUUID->"5dbc1aa1-591d-4048-a44c-7a19507dffed"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38384, 949, 1846, 49, 148, "Input",ExpressionUUID->"71e8989d-fa42-4ab6-8498-968b193fa823"],
Cell[CellGroupData[{
Cell[40255, 1002, 1390, 37, 70, "Print",ExpressionUUID->"e3201b7b-8bf4-4ac6-ab3f-becb89634167"],
Cell[41648, 1041, 2801, 71, 73, "Print",ExpressionUUID->"9003e493-ab5a-4a38-a7d5-f05935b62f0a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44498, 1118, 878, 21, 147, "Input",ExpressionUUID->"25f2e16b-fd4b-4853-94da-84f5abb86024"],
Cell[45379, 1141, 220, 4, 36, "Output",ExpressionUUID->"b5261a5c-191c-4a1c-bb7a-354ccda9ffef"],
Cell[45602, 1147, 203, 3, 36, "Output",ExpressionUUID->"73b86ced-b667-4123-8535-984cc4d196e7"],
Cell[45808, 1152, 221, 4, 36, "Output",ExpressionUUID->"d56bcf33-9411-428c-9b02-e1c4e7ede3dc"],
Cell[46032, 1158, 202, 3, 36, "Output",ExpressionUUID->"554adc1a-65ab-4fc7-84ad-55ea32573d9f"],
Cell[46237, 1163, 221, 3, 36, "Output",ExpressionUUID->"671be74c-0b9b-461a-bda3-8b30f9fdc291"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46495, 1171, 3402, 102, 431, "Input",ExpressionUUID->"0bbf39c9-210d-4ef1-bdcd-3349b63f0706"],
Cell[CellGroupData[{
Cell[49922, 1277, 947, 27, 48, "Print",ExpressionUUID->"1276ace9-44ab-4c40-9239-c2755bddb4ad"],
Cell[50872, 1306, 789, 21, 48, "Print",ExpressionUUID->"7ef0acac-cf4d-4a44-9571-86ca89f502cb"]
}, Open  ]],
Cell[51676, 1330, 175, 2, 36, "Output",ExpressionUUID->"33077474-34a9-4891-9724-160b5187c114"],
Cell[51854, 1334, 173, 2, 57, "Output",ExpressionUUID->"0e7c1ba8-e86f-4c37-9bc0-f3ca7963086a"]
}, Open  ]]
}
]
*)



==> anc/classes.py <==
import flavio
from wilson import Wilson, wcxf
from flavio.statistics.likelihood import Likelihood, FastLikelihood
from flavio.statistics.probability import NormalDistribution
from flavio.statistics.functions import pull, pvalue
import warnings
import pandas as pd
import numpy as np
from collections import OrderedDict
from math import ceil
from .util import tree, get_datapath, multithreading_map
from .ckm import get_ckm_schemes
from multipledispatch import dispatch
from copy import copy
import os
from functools import partial
from operator import itemgetter
from numbers import Number
import inspect
from flavio.math.optimize import minimize_robust
from smelli import _flavio_up_to_date
from itertools import chain


# by default, smelli uses leading log accuracy for SMEFT running!
Wilson.set_default_option('smeft_accuracy', 'leadinglog')


class GlobalLikelihood(object):
    """Class that provides a global likelihood in SMEFT Wilson
    coefficient space.

    User methods:

    - `log_likelihood`: return an instance of LieklihoodResult
    given a dictionary of Wilson coefficients at a given scale
    - `log_likelihood_wcxf`: return an instance of LieklihoodResult
    given the path to a WCxf file
    - `log_likelihood_wilson`: return an instance of LieklihoodResult+
    given an instance of `wilson.Wilson`

    Utility methods:

    - `make_measurement`: compute the SM covariances. Note that it is only
    necessary to call this method when changes to the default
    parameters/uncertainties have been made
    - `save_sm_covariances`, `load_sm_covariances`: Save the calculated SM
    covariances or load them from data files
    - `save_exp_covariances`, `load_exp_covariances`: Save the calculated
    experimental central values and covariances or load them from data files

    """

    _default_bases = {'SMEFT': 'Warsaw', 'WET': 'flavio'}

    _fast_likelihoods_yaml_fixckm = [
        'fast_likelihood_quarks_fixckm.yaml',
        'fast_likelihood_leptons.yaml'
    ]

    _fast_likelihoods_yaml = [
        'fast_likelihood_quarks.yaml',
        'fast_likelihood_leptons.yaml'
    ]

    _likelihoods_yaml = [
        'likelihood_ewpt.yaml',
        'likelihood_eell.yaml',
        'likelihood_eeww.yaml',
        'likelihood_lept.yaml',
        'likelihood_rd_rds.yaml',
        'likelihood_lfu_fccc.yaml',
        'likelihood_lfu_fcnc.yaml',
        'likelihood_bcpv.yaml',
        'likelihood_bqnunu.yaml',
        'likelihood_lfv.yaml',
        'likelihood_zlfv.yaml',
        'likelihood_higgs.yaml',
    ]

    def __init__(self, eft='SMEFT', basis=None,
                 par_dict=None,
                 include_likelihoods=None,
                 exclude_likelihoods=None,
                 Nexp=5000,
                 exp_cov_folder=None,
                 sm_cov_folder=None,
                 custom_likelihoods=None,
                 fix_ckm=False,
                 ckm_scheme='CKMSchemeRmuBtaunuBxlnuDeltaM'):
        """Initialize the likelihood.

        Optionally, a dictionary of parameters can be passed as `par_dict`.
        If not given (or not complete), flavio default parameter values will
        be used. Note that the CKM elements in `par_dict` will be ignored as
        the "true" CKM elements will be extracted for each parameter point
        from the measurement of four input observables:
        - `'RKpi(P+->munu)'`
        - `'BR(B+->taunu)'`
        - `'BR(B->Xcenu)'`
        - `'DeltaM_d/DeltaM_s'`

        Parameters:

        - eft: a WCxf EFT, must be one of 'SMEFT' (default) or 'WET'.
        - basis: a WCxf basis, defaults to 'Warsaw' for SMEFT and 'flavio'
          for WET.
        - include_likelihoods: a list of strings specifying the likelihoods
          to be included (default: all of them). Note that this cannot be used
          to add likelihoods.
        - exclude_likelihoods: a list of strings specifying the likelihoods
          to be excluded (default: none of them).
        - Nexp: number of random evaluations of the experimental likelihood
          used to extract the covariance matrix for "fast likelihood"
          instances. Defaults to 5000.
        - exp_cov_folder: directory containing saved expererimental
          covariances. The data files have to be in the format exported by
          `save_exp_covariances`.
        - sm_cov_folder: directory containing saved SM
          covariances. The data files have to be in the format exported by
          `save_sm_covariances`.
        - custom_likelihoods: a dictionary in which each value is a list of
          observables and each key is a string that serves as user-defined
          name. For each item of the dictionary, a custom likelihood will be
          computed.
        - fix_ckm: If False (default), automatically determine the CKM elements
          in the presence of new physics in processes used to determine these
          elements in the SM. If set to True, the CKM elements are fixed to
          their SM values, which can lead to inconsistent results, but also
          to a significant speedup in specific cases.
        - ckm_scheme: A string with the name of the class defining the CKM
          scheme.
        """
        self.eft = eft
        self.basis = basis or self._default_bases[self.eft]
        par_dict = par_dict or {}  # initialize empty if not given
        # take missing parameters from flavio defaults
        self.par_dict_default = flavio.default_parameters.get_central_all()
        self.par_dict_default.update(par_dict)
        self._par_dict_sm = None
        self._observables = None
        self.fix_ckm = fix_ckm
        if self.fix_ckm:
            self._fast_likelihoods_yaml = self._fast_likelihoods_yaml_fixckm
        try:
            self._ckm_scheme = get_ckm_schemes()[ckm_scheme]
            self._ckm_scheme_name = ckm_scheme
        except:
            raise ValueError("CKM scheme '{}' is not defined.".format(ckm_scheme))
        self.likelihoods = {}
        self.fast_likelihoods = {}
        self._custom_likelihoods_dict = custom_likelihoods or {}
        self.custom_likelihoods = {}
        self._load_likelihoods(include_likelihoods=include_likelihoods,
                               exclude_likelihoods=exclude_likelihoods)
        self._all_likelihoods = {
            'global': _global_llh(self),
            **self.fast_likelihoods,
            **self.likelihoods,
            **self.custom_likelihoods,
        }
        self._Nexp = Nexp
        if exp_cov_folder is not None:
            self.load_exp_covariances(exp_cov_folder)
        self._sm_cov_loaded = False
        try:
            if sm_cov_folder is None:
                self.load_sm_covariances(get_datapath('smelli', 'data/cache'))
            else:
                self.load_sm_covariances(sm_cov_folder)
            self._sm_cov_loaded = True
            self.make_measurement()
        except (KeyboardInterrupt, SystemExit):
            raise
        except:
            warnings.warn("There was a problem loading the SM covariances. "
                          "Please recompute them with `make_measurement`.")
        self._log_likelihood_sm = None
        self._obstable_sm = None

    def _load_likelihoods(self,
                          include_likelihoods=None,
                          exclude_likelihoods=None):
        if include_likelihoods is not None and exclude_likelihoods is not None:
            raise ValueError("include_likelihoods and exclude_likelihoods "
                             "should not be specified simultaneously.")
        for argument_name, argument in [('exclude_likelihoods', exclude_likelihoods), ('include_likelihoods',include_likelihoods)]:
            if argument:
                unknown_likelihoods = set(argument) - set(self._fast_likelihoods_yaml + self._likelihoods_yaml)
                if unknown_likelihoods:
                    raise ValueError("{} contains unknown likelihoods: {}".format(argument_name,unknown_likelihoods))
        # load ckm parameters for given CKM scheme
        par_ckm_file = 'par_ckm_{}.yaml'.format(self._ckm_scheme_name)
        with open(self._get_yaml_path(par_ckm_file), 'r') as f:
            par_ckm_dict = flavio.io.yaml.load_include(f)
        for fn in self._fast_likelihoods_yaml:
            if include_likelihoods is not None and fn not in include_likelihoods:
                continue
            if exclude_likelihoods is not None and fn in exclude_likelihoods:
                continue
            with open(self._get_yaml_path(fn), 'r') as f:
                yaml_dict = flavio.io.yaml.load_include(f)
                if not self.fix_ckm:
                    yaml_dict['par_obj'] = par_ckm_dict
                try:
                    L = FastLikelihood.load_dict(yaml_dict)
                    meas_yaml = set(yaml_dict['include_measurements'])
                    meas_loaded = set(L.full_measurement_likelihood.get_measurements)
                    meas_missing = meas_yaml-meas_loaded
                except AssertionError as e:
                    to_upgrade = 'smelli' if _flavio_up_to_date else 'flavio'
                    raise AssertionError('{}. Please upgrade {} to the latest version.'.format(e,to_upgrade))
                if meas_missing:
                    to_upgrade = 'smelli' if _flavio_up_to_date else 'flavio'
                    raise AssertionError('The measurements {} have not been found. Please upgrade {} to the latest version.'.format(meas_missing,to_upgrade))
            self.fast_likelihoods[fn] = L
        for fn in self._likelihoods_yaml:
            if include_likelihoods is not None and fn not in include_likelihoods:
                continue
            if exclude_likelihoods is not None and fn in exclude_likelihoods:
                continue
            if self.eft != 'SMEFT' and fn in ['likelihood_ewpt.yaml',
                                              'likelihood_eell.yaml',
                                              'likelihood_eeww.yaml',
                                              'likelihood_zlfv.yaml',
                                              'likelihood_higgs.yaml',]:
                continue
            with open(self._get_yaml_path(fn), 'r') as f:
                yaml_dict = flavio.io.yaml.load_include(f)
                try:
                    L = Likelihood.load_dict(yaml_dict)
                    meas_yaml = set(yaml_dict['include_measurements'])
                    meas_loaded = set(L.measurement_likelihood.get_measurements)
                    meas_missing = meas_yaml-meas_loaded
                except AssertionError as e:
                    to_upgrade = 'smelli' if _flavio_up_to_date else 'flavio'
                    raise AssertionError('{}. Please upgrade {} to the latest version.'.format(e,to_upgrade))
                if meas_missing:
                    to_upgrade = 'smelli' if _flavio_up_to_date else 'flavio'
                    raise AssertionError('The measurements {} have not been found. Please upgrade {} to the latest version.'.format(meas_missing,to_upgrade))
            self.likelihoods[fn] = L
        for name, observables in self._custom_likelihoods_dict.items():
            L = CustomLikelihood(self, observables)
            self.custom_likelihoods['custom_' + name] = L

    def _get_yaml_path(self, name):
        """Return a path for the YAML file specified by `name`.
        If a YAML file with that name is found in the package's data
        directory, that is used. Otherwise, `name` is assumed to be a path.

        Raises `FileNotFoundError` if path does not exists.
        """
        path = get_datapath('smelli', 'data/yaml/' + name)
        if os.path.exists(path):
            return path
        path = get_datapath('smelli', 'data/yaml/' + name + '.yaml')
        if os.path.exists(path):
            return path
        if os.path.exists(name):
            return name
        if os.path.exists(name + '.yaml'):
            return name + '.yaml'
        else:
            raise FileNotFoundError("Likelihood YAML file '{}' was not found".format(name))

    def make_measurement(self, *args, **kwargs):
        """Initialize the likelihood by producing a pseudo-measurement containing both
        experimental uncertainties as well as theory uncertainties stemming
        from nuisance parameters.

        Optional parameters:

        - `N`: number of random computations for the SM covariance (computing
          time is proportional to it; more means less random fluctuations.)
        - `Nexp`: number of random computations for the experimental covariance.
          This is much less expensive than the theory covariance, so a large
          number can be afforded (default: 5000).
        - `threads`: number of parallel threads for the SM
          covariance computation. Defaults to 1 (no parallelization).
        - `force`: if True, will recompute SM covariance even if it
          already has been computed. Defaults to False.
        - `force_exp`: if True, will recompute experimental central values and
          covariance even if they have already been computed. Defaults to False.
        """
        if 'Nexp' not in kwargs:
            kwargs['Nexp'] = self._Nexp
        for name, flh in self.fast_likelihoods.items():
            flh.make_measurement(*args, **kwargs)
        self._sm_cov_loaded = True

    def save_sm_covariances(self, folder):
        for name, flh in self.fast_likelihoods.items():
            if self.fix_ckm:
                name = name + '_fix_ckm'
            else:
                name = name + '_' + self._ckm_scheme_name
            filename = os.path.join(folder, name + '.p')
            flh.sm_covariance.save(filename)

    def load_sm_covariances(self, folder):
        for name, flh in self.fast_likelihoods.items():
            if self.fix_ckm:
                name = name + '_fix_ckm'
            else:
                name = name + '_' + self._ckm_scheme_name
            filename = os.path.join(folder, name + '.p')
            flh.sm_covariance.load(filename)

    def save_exp_covariances(self, folder):
        for name, flh in self.fast_likelihoods.items():
            filename = os.path.join(folder, name + '.p')
            flh.exp_covariance.save(filename)

    def load_exp_covariances(self, folder):
        for name, flh in self.fast_likelihoods.items():
            filename = os.path.join(folder, name + '.p')
            flh.exp_covariance.load(filename)

    @property
    def observables(self):
        if self._observables is None:
            self._observables = set.union(*(
                set(lh.observables) for lh in chain(
                    self.fast_likelihoods.values(),
                    self.likelihoods.values()
                )
            ))
        return self._observables

    @property
    def log_likelihood_sm(self):
        if self._log_likelihood_sm is None:
            self._log_likelihood_sm = self._log_likelihood(self.par_dict_sm, flavio.WilsonCoefficients())
        return self._log_likelihood_sm

    def _check_sm_cov_loaded(self):
        """Check if the SM covariances have been computed or loaded."""
        if not self._sm_cov_loaded:
            raise ValueError("Please load or compute the SM covariances first"
                             " by calling `make_measurement`.")

    def get_ckm_sm(self):
        Vus, Vcb, Vub, gamma = self._ckm_scheme.ckm_np(w=None)
        return {'Vus': Vus, 'Vcb': Vcb, 'Vub': Vub, 'gamma': gamma}

    @property
    def par_dict_sm(self):
        """Return the dictionary of parameters where the four CKM parameters
        `Vus`, `Vcb`, `Vub`, `gamma` have been replaced by their
        "true" values extracted assuming the SM.
        They should be almost (but not exactly) equal to the default
        flavio CKM parameters.

        Note that if `fix_ckm` is set to `True`, this method actually
        returns the default parameter values.
        """
        if self.fix_ckm:
            return self.par_dict_default
        if self._par_dict_sm is None:
            par_dict_sm = self.par_dict_default.copy()
            par_dict_sm.update(self.get_ckm_sm())
            self._par_dict_sm = par_dict_sm
        return self._par_dict_sm

    @property
    def obstable_sm(self):
        self._check_sm_cov_loaded()
        if self._obstable_sm is None:
            info = tree()  # nested dict
            for flh_name, flh in self.fast_likelihoods.items():
                # loop over fast likelihoods: they only have a single "measurement"
                m = flh.pseudo_measurement
                ml = flh.full_measurement_likelihood
                pred_sm = ml.get_predictions_par(self.par_dict_sm,
                                                 flavio.WilsonCoefficients())
                sm_cov = flh.sm_covariance.get(force=False)
                _, exp_cov = flh.exp_covariance.get(force=False)
                inspire_dict = self._get_inspire_dict(flh.observables, ml)
                for i, obs in enumerate(flh.observables):
                    info[obs]['lh_name'] = flh_name
                    info[obs]['name'] = obs if isinstance(obs, str) else obs[0]
                    info[obs]['th. unc.'] = np.sqrt(sm_cov[i, i])
                    info[obs]['experiment'] = m.get_central(obs)
                    info[obs]['exp. unc.'] = np.sqrt(exp_cov[i, i])
                    info[obs]['exp. PDF'] = NormalDistribution(m.get_central(obs), np.sqrt(exp_cov[i, i]))
                    info[obs]['inspire'] = sorted(set(inspire_dict[obs]))
                    info[obs]['ll_sm'] = m.get_logprobability_single(obs, pred_sm[obs])
                    info[obs]['ll_central'] = m.get_logprobability_single(obs, m.get_central(obs))
            for lh_name, lh in self.likelihoods.items():
                # loop over "normal" likelihoods
                ml = lh.measurement_likelihood
                pred_sm = ml.get_predictions_par(self.par_dict_sm,
                                                 flavio.WilsonCoefficients())
                inspire_dict = self._get_inspire_dict(lh.observables, ml)
                for i, obs in enumerate(lh.observables):
                    obs_dict = flavio.Observable.argument_format(obs, 'dict')
                    obs_name = obs_dict.pop('name')
                    with warnings.catch_warnings():
                        warnings.simplefilter("ignore")
                        p_comb = flavio.combine_measurements(
                            obs_name,
                            include_measurements=ml.get_measurements,
                            **obs_dict)
                    info[obs]['experiment'] = p_comb.central_value
                    info[obs]['exp. unc.'] = max(p_comb.error_left, p_comb.error_right)
                    info[obs]['exp. PDF'] = p_comb
                    info[obs]['inspire'] = sorted(set(inspire_dict[obs]))
                    info[obs]['th. unc.'] = 0
                    info[obs]['lh_name'] = lh_name
                    info[obs]['name'] = obs if isinstance(obs, str) else obs[0]
                    info[obs]['ll_sm'] = p_comb.logpdf([pred_sm[obs]])
                    if info[obs]['ll_sm'] == -np.inf:
                        info[obs]['ll_sm'] = -1e100
                    info[obs]['ll_central'] = p_comb.logpdf([p_comb.central_value])
            self._obstable_sm = info
        return self._obstable_sm

    def get_wilson(self, wc_dict, scale):
        return Wilson(wc_dict, scale=scale, eft=self.eft, basis=self.basis)

    def _log_likelihood(self, par_dict, w):
        """Return the log-likelihood as a dictionary for an instance of
        `wilson.Wilson`."""
        ll = {}
        for name, flh in self.fast_likelihoods.items():
            ll[name] = flh.log_likelihood(par_dict, w, delta=True)
        for name, lh in self.likelihoods.items():
            ll[name] = lh.log_likelihood(par_dict, w, delta=True)
        for name, clh in self.custom_likelihoods.items():
            ll[name] = clh.log_likelihood(par_dict, w, delta=True)
        return ll

    @dispatch(dict)
    def parameter_point(self, wc_dict, scale=None):
        """Choose a point in parameter space by providing a dictionary of
        Wilson coefficient values (with keys corresponding to WCxf Wilson
        coefficient names) and the input scale."""
        if not scale:
            raise ValueError("You need to provide a scale")
        w = self.get_wilson(wc_dict, scale)
        return GlobalLikelihoodPoint(self, w, fix_ckm=self.fix_ckm)

    @dispatch(dict, (int, float))
    def parameter_point(self, wc_dict, scale):
        """Choose a point in parameter space by providing a dictionary of
        Wilson coefficient values (with keys corresponding to WCxf Wilson
        coefficient names) and the input scale."""
        w = self.get_wilson(wc_dict, scale)
        return GlobalLikelihoodPoint(self, w, fix_ckm=self.fix_ckm)

    @dispatch(str)
    def parameter_point(self, filename):
        """Choose a point in parameter space by providing the path to a WCxf
        file."""
        with open(filename, 'r') as f:
            wc = wcxf.WC.load(f)
        w = Wilson.from_wc(wc)
        return GlobalLikelihoodPoint(self, w, fix_ckm=self.fix_ckm)

    @dispatch(Wilson)
    def parameter_point(self, w):
        """Choose a point in parameter space by providing an instance
        of `wilson.Wilson`."""
        return GlobalLikelihoodPoint(self, w, fix_ckm=self.fix_ckm)

    @staticmethod
    def _get_inspire_dict(observables, ml):
        inspire_dict = {}
        obs_set = set(observables)
        for m_name in ml.get_measurements:
            m_obj = flavio.Measurement[m_name]
            for obs in set(m_obj.all_parameters) & obs_set:
                if obs in inspire_dict:
                    inspire_dict[obs].append(m_obj.inspire)
                else:
                    inspire_dict[obs]=[m_obj.inspire]
        return inspire_dict

    def number_observations_dict(self, exclude_observables=None):
        """Get a dictionary of the number of "observations" for each
        sublikelihood.

        Here, an "observation" is defined as an individual measurment
        of an observable. Thus, the number of observations is always
        >= the number of observables.
        """
        nobs_dict = {}
        for name, flh in self.fast_likelihoods.items():
            nobs_dict[name] = len(set(flh.observables) - set(exclude_observables or []))
        for name, lh in self.likelihoods.items():
            ml =  lh.measurement_likelihood
            nobs_dict[name] = ml.get_number_observations(
                exclude_observables=exclude_observables
            )
        for name, clh in self.custom_likelihoods.items():
            nobs_dict[name] = clh.get_number_observations()
        nobs_dict['global'] = sum([v for k, v in nobs_dict.items() if 'custom_' not in k])
        return nobs_dict

    def plot_data_2d(self,
                     wc_fct,
                     scale,
                     x_min, x_max, y_min, y_max,
                     x_log=False, y_log=False,
                     steps=20,
                     threads=1,
                     pool=None):
        """Compute the likelihood on a grid of two non-zero Wilson coefficients.

        This method is meant for producing contour plots with `flavio.plots`
        and `matplotlib` in the plane of two Wilson coefficients.

        Parameters:

        - `wc_fct`: function with two arguments x and y returning a dictionary
                    with Wilson coefficients
        - `scale`: either a function with two arguments x and y returning the
                   renormalization scale in GeV, or a numerical value fixing the
                   scale
        - `x_min`: minimum value of Wilson coefficient on x axis
        - `x_max`: maximum value of Wilson coefficient on x axis
        - `y_min`: minimum value of Wilson coefficient on y axis
        - `y_max`: maximum value of Wilson coefficient on y axis
        - `x_log`: boolean specifying whether logspace should be used for x
                   values (default: False)
        - `y_log`: boolean specifying whether logspace should be used for y
                   values (default: False)
        - `steps`: number of steps in each direction. The computing time scales
                   with the square of this number. (default: 20)
        - `threads`: number of threads for parallel computation (default: 1)
        - `pool`: either `None` or `pool` object for parallel computation. If
                  `pool` object is provided, `threads` is ignored.
                  (default: None)

        Returns:

        A dictionary of the  form
        `{'likelihood_A': dat_A, 'likelihood_B': dat_B, ...}`
        where `'likelihood_A'` etc. are the names of the sub- and custom
        likelihoods (as return by `GlobalLikelihoodPoint.log_likelihood_dict`)
        and `dat_A` etc. are dictionaries with the keys `x`, `y`, `z`, that
        can be directly fed to the `flavio.plots.contour` plot function.
        """
        if x_log:
            _x = np.logspace(x_min, x_max, steps)
        else:
            _x = np.linspace(x_min, x_max, steps)
        if y_log:
            _y = np.logspace(y_min, y_max, steps)
        else:
            _y = np.linspace(y_min, y_max, steps)
        x, y = np.meshgrid(_x, _y)
        xy = np.array([x, y]).reshape(2, steps**2).T
        xy_enumerated = list(enumerate(xy))
        if isinstance(scale,Number):
            scale_fct = partial(_scale_fct_fixed, scale=scale)
        else:
            scale_fct = scale
        ll = partial(_log_likelihood_2d, gl=self, wc_fct=wc_fct, scale_fct=scale_fct)
        ll_dict_list_enumerated = multithreading_map(ll, xy_enumerated,
            threads=threads, pool=pool)
        ll_dict_list = [
            ll_dict[1] for ll_dict in
            sorted(ll_dict_list_enumerated, key=itemgetter(0))
        ]
        plotdata = {}
        keys = ll_dict_list[0].keys()  # look at first dict to fix keys
        for k in keys:
            z = -2 * np.array([ll_dict[k] for ll_dict in ll_dict_list]).reshape((steps, steps))
            plotdata[k] = {'x': x, 'y': y, 'z': z}
        return plotdata

    def chi2_min(self,
                 wc_fct,
                 scale,
                 methods = ('SLSQP', 'MIGRAD', 'L-BFGS-B'),
                 include_likelihoods=None,
                 exclude_likelihoods=None,
                 plotdata=None,
                 initial_guesses=None,
                 n=None,
                 threads=1,
                 pool=None):
        """Find the minimum of -2*log-likelihood for a given function of Wilson
           coefficients and a scale.

        Parameters:

        - `wc_fct`: function with either n>=1 arguments or one argument being
          an array of length n>1 and which returns a dictionary with Wilson
          coefficients.
        - `scale`: either a function returning the renormalization scale in GeV,
          or a numerical value fixing the scale. If it is a function, it must
          have either n>=1 arguments or one argument being an array of length
          n>1.
        - methods: tuple of methods to try consecutively. (default:
          `('SLSQP', 'MIGRAD', 'L-BFGS-B')`)
        - include_likelihoods: a list of strings specifying the likelihoods
          to be included (default: all of them).
        - exclude_likelihoods: a list of strings specifying the likelihoods to
          be excluded (default: none of them).
        - `plotdata`: the result of `plot_data_2d` that will be used for
          extracting the initial guesses for the minimization in the 2D case
          (default: None)
        - `initial_guesses`: a dictionary with initial guesses for the
          minimization. The keys are strings with the names of the individual
          likelihoods, the values are arrays (or lists) of length n. This
          overrides initial guesses extracted from `plotdata` (default: None)
        - `n`: number of variables. Has to be provided only if `wc_fct` has a
           single argument (an array of length n) and neither `plotdata` nor
          `initial_guesses` is given. (default: None)
        - `threads`: number of threads for parallel computation (default: 1)
        - `pool`: either `None` or `pool` object for parallel computation. If
          `pool` object is provided, `threads` is ignored. (default: None)

        Returns:

        A dictionary of the  form
        `{'likelihood_A': dat_A, 'likelihood_B': dat_B, ...}`
        where `'likelihood_A'` etc. are the names of the sub- and custom
        likelihoods (as return by `GlobalLikelihoodPoint.log_likelihood_dict`)
        and `dat_A` etc. are dictionaries with the keys `z_min`, `coords_min`,
        where the values of `z_min` and `coords_min` are a number and an array
        of length n, respectively.
        """
        if include_likelihoods is not None and exclude_likelihoods is not None:
            raise ValueError("include_likelihoods and exclude_likelihoods "
                             "should not be specified simultaneously.")
        if isinstance(scale,Number):
            scale_fct = partial(_scale_fct_fixed, scale=scale)
        else:
            scale_fct = scale
        likelihoods = {
            k for k in self._all_likelihoods.keys()
            if ((include_likelihoods is None and exclude_likelihoods is None)
            or (include_likelihoods is not None and k in include_likelihoods)
            or (exclude_likelihoods is not None and k not in exclude_likelihoods))
        }
        n_fct = len(inspect.getfullargspec(wc_fct).args)
        if plotdata is not None:
            n_args = 2
            if n is not None:
                warnings.warn(f"Since `plotdata` is provided, `n={n}` "
                              " is ignored.")
            _initial_guesses = {k: np.zeros(n_args) for k in likelihoods}
            for k in _initial_guesses.keys():
                x,y,z = (plotdata[k][i] for i in 'xyz')
                minimum = (z == np.min(z))
                _initial_guesses[k] = [np.median(x[minimum]), np.median(y[minimum])]
            if initial_guesses is not None:
                _initial_guesses.update(initial_guesses)
        elif initial_guesses is not None:
            if n is not None:
                warnings.warn(f"Since `initial_guesses` is provided, `n={n}` "
                              " is ignored.")
            n_args = len(next(iter(initial_guesses.values())))
            _initial_guesses = {k: np.zeros(n_args) for k in likelihoods}
            _initial_guesses.update(initial_guesses)
        elif n_fct > 1:
            n_args = n_fct
            if n is not None:
                warnings.warn(f"Since `wc_fct` has {n_fct} arguments, `n={n}` "
                              " is ignored.")
            _initial_guesses = {k: np.zeros(n_args) for k in likelihoods}
        elif n is not None:
            n_args = n
            _initial_guesses = {k: np.zeros(n_args) for k in likelihoods}
        else:
            raise ValueError(
                'The number of variables `n` has to be provided as an argument '
                'if `wc_fct` has a single argument (which can be an array of '
                'length n) and neither `plotdata` nor `initial_guesses` is '
                'given.'
            )
        _initial_guesses = list(_initial_guesses.items())

        array_input = n_args != n_fct
        best_fit_point = partial(
            _best_fit_point,
            gl=self,
            wc_fct=wc_fct,
            scale_fct=scale_fct,
            array_input=array_input,
            methods=methods,
        )
        bf_list = multithreading_map(best_fit_point, _initial_guesses,
            threads=threads, pool=pool)
        bf_dict = dict(list(bf_list))
        return bf_dict


def _scale_fct_fixed(*args, scale=0):
    """
    This is a helper function that is necessary because multiprocessing requires
    a picklable (i.e. top-level) object for parallel computation.
    """
    return scale

def _log_likelihood_2d(xy_enumerated, gl, wc_fct, scale_fct):
    """Compute the likelihood on a 2D grid of 2 Wilson coefficients.

    This function is necessary because multiprocessing requires a picklable
    (i.e. top-level) object for parallel computation.
    """
    number, (x, y) = xy_enumerated
    pp = gl.parameter_point(wc_fct(x, y), scale_fct(x, y))
    ll_dict = pp.log_likelihood_dict()
    return (number, ll_dict)

def _best_fit_point(initial_guess, gl, wc_fct, scale_fct, array_input, methods):
    llh_name, x0 = initial_guess
    llh = (gl.fast_likelihoods.get(llh_name)
           or gl.likelihoods.get(llh_name)
           or gl.custom_likelihoods.get(llh_name)
           or (_global_llh(gl) if llh_name == 'global' else None))
    llh_sm = (0 if llh_name == 'global' else gl.log_likelihood_sm[llh_name])
    if array_input:
        def chi2(x):
            w = gl.get_wilson(wc_fct(x), scale_fct(x))
            gp = gl.parameter_point(w)
            try:
                res = -2*(llh.log_likelihood(gp.par_dict_np, w, delta=True)-llh_sm)
            except ValueError as e:
                if (
                    'The extraction of CKM elements failed.' in str(e)
                    or
                    'math domain error' in str(e)
                ):
                    res = np.inf
                else:
                    raise
            return res
    else:
        def chi2(x):
            w = gl.get_wilson(wc_fct(*x), scale_fct(*x))
            gp = gl.parameter_point(w)
            try:
                res = -2*(llh.log_likelihood(gp.par_dict_np, w, delta=True)-llh_sm)
            except ValueError as e:
                if (
                    'The extraction of CKM elements failed.' in str(e)
                    or
                    'math domain error' in str(e)
                ):
                    res = np.inf
                else:
                    raise
            return res
    try:
        res = minimize_robust(chi2, x0, methods=methods)
        if not res.success:
            x = [np.nan]*len(x0)
            z = np.nan
            warnings.warn("Optimization failed during computation of best-fit point of {}: {}"
            ''.format(llh_name, res.message))
        else:
            x = res.x
            z = res.fun
    except Exception as e:
        x = [np.nan]*len(x0)
        z = np.nan
        warnings.warn('\nERROR during computation of best-fit point of {}:\n{}'
                      ''.format(llh_name,e))
    return (llh_name, {'coords_min':np.array(x), 'z_min':z})


class _global_llh(object):
    def __init__(self, gl):
        self.gl = gl
    def log_likelihood(self, par_dict, w, delta):
        gp = self.gl.parameter_point(w)
        return gp.log_likelihood_global()


class CustomLikelihood(object):
    def __init__(self, likelihood, observables):
        if set(observables) - likelihood.observables:
            raise ValueError(
                'The following observables are not part of any included '
                '(fast)likelihood and thus cannot be used in a custom '
                'likelihood: {}.'.format(', '.join(
                    str(obs) for obs
                    in set(observables) - likelihood.observables
                ))
            )
        self.likelihood = likelihood
        self.observables = set(observables)
        self.exclude_obs = self._get_exclude_obs_dict()

    def _get_exclude_obs_dict(self):
        """Get a dictionary with observables to be excluded from each
        (Fast)Likelihood instance."""
        exclude_obs = {}
        for lhs_or_flhs in (self.likelihood.likelihoods,
                            self.likelihood.fast_likelihoods):
            for lh_name, lh in lhs_or_flhs.items():
                exclude_observables = set(lh.observables) - self.observables
                if set(lh.observables) != exclude_observables:
                    exclude_obs[lh_name] = exclude_observables
        return exclude_obs

    def log_likelihood(self, par_dict, wc_obj, delta=False):
        custom_log_likelihood = 0
        for lh_name, exclude_observables in self.exclude_obs.items():
            lh = (self.likelihood.fast_likelihoods.get(lh_name)
                  or self.likelihood.likelihoods.get(lh_name))
            custom_log_likelihood += lh.log_likelihood(
                par_dict, wc_obj, delta=delta,
                exclude_observables=exclude_observables
            )
        return custom_log_likelihood

    def get_number_observations(self):
        """Get the number of observations, defined as individual measurements
        of observables."""
        nobs = 0
        for llh_name, exclude_observables in self.exclude_obs.items():
            if llh_name in self.likelihood.fast_likelihoods:
                flh = self.likelihood.fast_likelihoods[llh_name]
                nobs += len(set(flh.observables) - set(exclude_observables or []))
            else:
                lh = self.likelihood.likelihoods[llh_name]
                ml =  lh.measurement_likelihood
                nobs += ml.get_number_observations(
                    exclude_observables=exclude_observables)
        return nobs


class GlobalLikelihoodPoint(object):
    """Class representing the properties of the likelihood function at a
    specific point in parameter space.

    Attributes:

    - `log_likelihood_dict`: dictionary with individual contributions
    to the log-likelihood
    - `value`: Return the numerical values of the global log-likelihood
    compared to the SM value (can also be acessed with `float(self)`)

    Methods:

    - `get_obstable`: return a pandas data frame with the values and pulls
    for each individual observable, given the Wilson coefficients
    """

    def __init__(self, likelihood, w,
                 fix_ckm=False):
        """Initialize the `GlobalLikelihoodPoint` instance.

        Parameters:
        - likelihood: an instance of `GlobalLikelihood`
        - w: an instance of `wilson.Wilson`
        - fix_ckm: If False (default), automatically determine the CKM elements
          in the presence of new physics in processes used to determine these
          elements in the SM. If set to True, the CKM elements are fixed to
          their SM values, which can lead to inconsistent results, but also
          to a significant speedup in specific cases.
        """
        self.likelihood = likelihood
        likelihood._check_sm_cov_loaded()
        self.w_input = w
        self.fix_ckm = fix_ckm
        self._w = None
        self._obstable_tree_cache = None
        self._log_likelihood_dict = None
        self._par_dict_np = None

    @property
    def w(self):
        if self._w is None:
            w = self.w_input
            opt = w.get_option('parameters')
            par = self.par_dict_np
            for p in ['Vus', 'Vcb', 'Vub', 'gamma']:
                opt[p] = par[p]
            w.set_option('parameters', opt)
            self._w = w
        return self._w

    def get_ckm_np(self):
        """return the values of the four "true" CKM parameters
        `Vus`, `Vcb`, `Vub`, `gamma`, extracted from the four input observables
        for this parameter point in Wilson coefficient space."""
        scheme = self.likelihood._ckm_scheme
        try:
            Vus, Vcb, Vub, gamma = scheme.ckm_np(self.w_input)
        except ValueError:
            # this happens mostly when the formulas result in |cos(gamma)| > 1
            raise ValueError("The extraction of CKM elements failed. Too large NP effects?")
        return {'Vus': Vus, 'Vcb': Vcb, 'Vub': Vub, 'gamma': gamma}

    @property
    def par_dict_np(self):
        """Return the dictionary of parameters where the four CKM parameters
        `Vus`, `Vcb`, `Vub`, `gamma` have been replaced by their
        "true" values as extracted from the four input observables.

        Note that if `fix_ckm` is set to `True`, this method actually
        returns the SM values."""
        if self.fix_ckm:
            return self.likelihood.par_dict_sm
        if self._par_dict_np is None:
            par_dict_np = self.likelihood.par_dict_default.copy()
            par_dict_np.update(self.get_ckm_np())
            self._par_dict_np = par_dict_np
        return self._par_dict_np

    def _delta_log_likelihood(self):
        """Compute the delta log likelihood for the individual likelihoods"""
        ll = self.likelihood._log_likelihood(self.par_dict_np, self.w)
        for name in ll:
            ll[name] -= self.likelihood.log_likelihood_sm[name]
        ll['global'] = sum([v for k, v in ll.items() if 'custom_' not in k])
        return ll

    def log_likelihood_dict(self):
        """Return a dictionary with the delta log likelihood values
        for the individual contributions.

        Cached after the first call."""
        if self._log_likelihood_dict is None:
            self._log_likelihood_dict = self._delta_log_likelihood()
        return self._log_likelihood_dict

    def log_likelihood_global(self):
        """Return the value of the global delta log likelihood.

        Cached after the first call. Corresponds to the `global` key of
        the dictionary returned by `log_likelihood_dict`."""
        return self.log_likelihood_dict()['global']

    def pvalue_dict(self, n_par=0):
        r"""Dictionary of $p$ values of sublikelihoods given the number `n_par`
        of free parameters (default 0)."""
        nobs = self.likelihood.number_observations_dict()
        chi2 = self.chi2_dict()
        return {k: pvalue(chi2[k], dof=max(1, nobs[k] - n_par)) for k in chi2}

    def chi2_dict(self):
        r"""Dictionary of total $\chi^2$ values of each sublikelihood.

        $$\chi^2 = -2 (\ln L + \ln L_\text{SM})$$
        """
        ll = self.log_likelihood_dict()
        llsm = self.likelihood._log_likelihood_sm.copy()
        llsm['global'] = sum([v for k, v in llsm.items() if 'custom_' not in k])
        return {k: -2 * (ll[k] + llsm[k]) for k in ll}

    @property
    def _obstable_tree(self):
        if not self._obstable_tree_cache:
            llh = self.likelihood
            info = copy(llh.obstable_sm)
            for flh_name, flh in llh.fast_likelihoods.items():
                # loop over fast likelihoods: they only have a single "measurement"
                m = flh.pseudo_measurement
                ml = flh.full_measurement_likelihood
                pred = ml.get_predictions_par(self.par_dict_np, self.w)
                for i, obs in enumerate(flh.observables):
                    info[obs]['theory'] = pred[obs]
                    ll_central = info[obs]['ll_central']
                    ll_sm = info[obs]['ll_sm']
                    ll = m.get_logprobability_single(obs, pred[obs])
                    # DeltaChi2 is -2*DeltaLogLikelihood
                    info[obs]['pull exp.'] = pull(-2 * (ll - ll_central), dof=1)
                    s = -1 if ll > ll_sm else 1
                    info[obs]['pull SM'] = s * pull(-2 * (ll - ll_sm), dof=1)
            for lh_name, lh in llh.likelihoods.items():
                # loop over "normal" likelihoods
                ml = lh.measurement_likelihood
                pred = ml.get_predictions_par(self.par_dict_np, self.w)
                for i, obs in enumerate(lh.observables):
                    info[obs]['theory'] = pred[obs]
                    ll_central = info[obs]['ll_central']
                    ll_sm = info[obs]['ll_sm']
                    p_comb = info[obs]['exp. PDF']
                    ll = p_comb.logpdf([pred[obs]])
                    if ll == -np.inf:
                        ll = -1e100
                    info[obs]['pull exp.'] = pull(-2 * (ll - ll_central), dof=1)
                    s = -1 if ll > ll_sm else 1
                    info[obs]['pull SM'] = s * pull(-2 * (ll - ll_sm), dof=1)
            self._obstable_tree_cache = info
        return self._obstable_tree_cache

    def obstable(self, min_pull_exp=0, sort_by='pull exp.', ascending=None,
                 min_val=None, max_val=None):
        r"""Return a pandas data frame with the central values and uncertainties
        as well as the pulls with respect to the experimental and the SM values for each observable.

        The pull is defined is $\sqrt(|-2\ln L|)$. Note that the global
        likelihood is *not* simply proportional to the sum of squared pulls
        due to correlations.
        """
        sort_keys = ['name', 'exp. unc.', 'experiment', 'pull SM', 'pull exp.',
                     'th. unc.', 'theory']
        if sort_by not in sort_keys:
            raise ValueError(
                "'{}' is not an allowed value for sort_by. Allowed values are "
                "'{}', and '{}'.".format(sort_by, "', '".join(sort_keys[:-1]),
                                         sort_keys[-1])
            )
        info = self._obstable_tree
        subset = None
        if sort_by == 'pull exp.':
            # if sorted by pull exp., use descending order as default
            if ascending is None:
                ascending = False
            if min_val is not None:
                min_val = max(min_pull_exp, min_val)
            else:
                min_val = min_pull_exp
        elif min_pull_exp != 0:
            subset = lambda row: row['pull exp.'] >= min_pull_exp
        # if sorted not by pull exp., use ascending order as default
        if ascending is None:
            ascending = True
        info = self._obstable_filter_sort(info, sortkey=sort_by,
                                          ascending=ascending,
                                          min_val=min_val, max_val=max_val,
                                          subset=subset)
        # create DataFrame
        df = pd.DataFrame(info).T
        # if df has length 0 (e.g. if min_pull is very large) there are no
        # columns that could be removed
        if len(df) >0:
            # remove columns that are only used internal and should not be
            # included in obstable
            del(df['inspire'])
            del(df['lh_name'])
            del(df['name'])
            del(df['exp. PDF'])
            del(df['ll_central'])
            del(df['ll_sm'])
        return df

    @staticmethod
    def _obstable_filter_sort(info, sortkey='name', ascending=True,
                              min_val=None, max_val=None,
                              subset=None, max_rows=None):
        # impose min_val and max_val
        if min_val is not None:
            info = {obs:row for obs,row in info.items()
                    if row[sortkey] >= min_val}
        if max_val is not None:
            info = {obs:row for obs,row in info.items()
                    if row[sortkey] <= max_val}
        # get only subset:
        if subset is not None:
            info = {obs:row for obs,row in info.items() if subset(row)}
        # sort
        info = OrderedDict(sorted(info.items(), key=lambda x: x[1][sortkey],
                                  reverse=(not ascending)))
        # restrict number of rows per tabular to max_rows
        if max_rows is None or len(info)<=max_rows:
            return info
        else:
            info_list = []
            for n in range(ceil(len(info)/max_rows)):
                info_n = OrderedDict((obs,row)
                                    for i,(obs,row) in enumerate(info.items())
                                    if i>=n*max_rows and i<(n+1)*max_rows)
                info_list.append(info_n)
            return info_list


==> anc/ee_ee.py <==
r"""Functions for Bhabha scattering: $e^+ e^-\to e^+ e^- """
# Written by Ben Allanach

from math import pi, sqrt
from flavio.physics.zdecays.smeftew import gV_SM, gA_SM, _QN
from flavio.physics.common import add_dict
from flavio.classes import Observable, Prediction
from flavio.physics import ckm as ckm_flavio
import scipy
from scipy.integrate import quad
import numpy as np
import flavio.physics.zdecays.smeftew as smeftew
import flavio
from IPython.display import display

# Kronecker delta
def delta(a, b):
    return int(a == b)

# predicted ratio to SM with SMEFT operators of e+e-->mumu for LEP2 energy E and family fam total cross-section. afb should be true for forward-backward asymmetry, whereas it should be false for the total cross-section. cthmin and chtmax are the minimum and maximum values of cosine of the scattering angle in the current bin. Programmed by BCA 24/4/23
def ee_ee(C, par, E, cthmin, cthmax):
    # Check energy E is correct
    if (E != 136.3 and E != 161.3 and E != 172.1 and E != 182.7 and E != 188.6 and E != 191.6 and E != 195.5 and E != 199.5 and E!= 201.8 and E!= 204.8 and E!= 206.5):
        raise ValueError('ee_ee called with incorrect LEP2 energy {} GeV.'.format(E))
    if ((cthmin, cthmax) != (-0.90, -0.72) and
        (cthmin, cthmax) != (-0.72, -0.54) and
        (cthmin, cthmax) != (-0.54, -0.36) and
        (cthmin, cthmax) != (-0.36, -0.18) and
        (cthmin, cthmax) != (-0.18,  -0.0) and
        (cthmin, cthmax) != (  0.0,  0.09) and
        (cthmin, cthmax) != ( 0.09,  0.18) and        
        (cthmin, cthmax) != ( 0.18,  0.27) and
        (cthmin, cthmax) != ( 0.27,  0.36) and
        (cthmin, cthmax) != ( 0.36,  0.45) and
        (cthmin, cthmax) != ( 0.45,  0.54) and
        (cthmin, cthmax) != ( 0.54,  0.63) and
        (cthmin, cthmax) != ( 0.63,  0.72) and
        (cthmin, cthmax) != ( 0.72,  0.81) and
        (cthmin, cthmax) != ( 0.81,  0.90)):
        raise ValueError(f'ee_ee called with incorrect (cthmin={cthmin}, cthmax={cthmax})')
    s = E * E
    ssq = s**2
    scub = ssq * s
    MZ = par['m_Z']
    MZsq = MZ**2
    MZ4 = MZsq**2
    MZ6 = MZ4 * MZsq
    MZ8 = MZ4**2
    MZsqmsSq = (MZsq - s)**2
    gammaZ = 1 / par['tau_Z']
    gammaZsq = gammaZ**2
    gammaZ4 = gammaZsq**2
    gammaZ6 = gammaZ4 * gammaZsq
    gammaZsqMZsq = gammaZsq * MZsq
    GF = par['GF']
    alpha = par['alpha_e']
    s2w   = par['s2w']
    gzeL  = -0.5 + s2w
    gzeR  = s2w
    eSq   = 4 * pi * alpha
    e4    = eSq**2
    gLsq  = eSq / s2w
    gYsq  = gLsq * s2w / (1. - s2w)
    g_cw  = sqrt(gLsq + gYsq)
    gVe  = g_cw * gV_SM('e', par) 
    gAe  = g_cw * gA_SM('e', par)
    # f is proportional to d sigma / d (c=cos theta) integrated over c.
    # c is cos(theta)
    # X is 1 or 2, so is Y (meaning L or R).
    # Z is 1 for including new physics, 0 for SM
    def f(c1, c2, X, Y, Z):
        # SM versions 
        gex = (gVe + gAe) * delta(X, 2) + (gVe - gAe) * delta(X, 1)
        gey = (gVe + gAe) * delta(Y, 2) + (gVe - gAe) * delta(Y, 1)
        CXY = 0
        CYX = 0
        if (Z == 1): # add SMEFT contributions to Z gauge couplings to electrons
            gex += (smeftew.d_gVl('e', 'e', par, C) + smeftew.d_gAl('e', 'e', par, C)) * delta(X, 2) + (smeftew.d_gVl('e', 'e', par, C) - smeftew.d_gAl('e', 'e', par, C)) * delta(X, 1)
            gey += (smeftew.d_gVl('e', 'e', par, C) + smeftew.d_gAl('e', 'e', par, C)) * delta(Y, 2) + (smeftew.d_gVl('e', 'e', par, C) - smeftew.d_gAl('e', 'e', par, C)) * delta(Y, 1)
            if (X == 1 and Y == 1):
                CXY = C[f'll_1111']
                CYX = C[f'll_1111']
            elif ((X == 1 and Y == 2) or (X == 2 and Y == 1)):
                CXY = C[f'le_1111']
                CYX = C[f'le_1111']
            elif (X == 2 and Y == 2):
                CXY = C[f'ee_1111']
                CYX = C[f'ee_1111']
            else:
                raise ValueError(f'f called with incorrect X={X},Y={Y}'.format(X,Y))
        gexgey = gex * gey
        deltaXY = 0
        if (X == Y):
            deltaXY = 1
        # NB you can make this much more efficient: no function calls etc
        reCXY = np.real(CXY)
        imCXY = np.imag(CXY)
        # integrated Bhabha scattering cross-section from cos theta=c1 to c2. Obtained with nnI2.nb mathematica noteboook in anc subdirectory
        answer = e4*(8/(-1 + c1) - 11*c1 - c1**2 - c1**3/3. - 8/(-1 + c2) + 11*c2 + c2**2 + c2**3/3. + 16*np.log((1 - c2)/(1 - c1))) - (eSq*s*(-0.3333333333333333*(c1**3*gexgey*(MZsq - s))/(gammaZsqMZsq + MZsqmsSq) + c1*gexgey*((-MZsq + s)/(gammaZsqMZsq + MZsqmsSq) + (deltaXY*(4*MZsq + 6*s))/s**2) + (c1**2*gexgey*((MZsq - s)*s + deltaXY*(MZ4 + gammaZsqMZsq - 4*MZsq*s + 3*ssq)))/((gammaZsqMZsq + MZsqmsSq)*s) + (16*deltaXY*gammaZ*gexgey*MZ*(MZsq + s)*np.arctan((2*MZsq + s - c1*s)/(2.*gammaZ*MZ)))/scub + (4*deltaXY*gexgey*(-(gammaZsqMZsq) + (MZsq + s)**2)*np.log(4*gammaZsqMZsq + (2*MZsq + s - c1*s)**2))/scub + c1*(1 + deltaXY)*reCXY + (c1**3*(1 + deltaXY)*reCXY)/3. + c1**2*(-1 + 3*deltaXY)*reCXY))/2. + (eSq*s*(-0.3333333333333333*(c2**3*gexgey*(MZsq - s))/(gammaZsqMZsq + MZsqmsSq) + c2*gexgey*((-MZsq + s)/(gammaZsqMZsq + MZsqmsSq) + (deltaXY*(4*MZsq + 6*s))/s**2) + (c2**2*gexgey*((MZsq - s)*s + deltaXY*(MZ4 + gammaZsqMZsq - 4*MZsq*s + 3*ssq)))/((gammaZsqMZsq + MZsqmsSq)*s) + (16*deltaXY*gammaZ*gexgey*MZ*(MZsq + s)*np.arctan((2*MZsq + s - c2*s)/(2.*gammaZ*MZ)))/scub + (4*deltaXY*gexgey*(-(gammaZsqMZsq) + (MZsq + s)**2)*np.log(4*gammaZsqMZsq + (2*MZsq + s - c2*s)**2))/scub + c2*(1 + deltaXY)*reCXY + (c2**3*(1 + deltaXY)*reCXY)/3. + c2**2*(-1 + 3*deltaXY)*reCXY))/2. - ((c1 + c1**3/3. + c1**2*(-1 + 2*deltaXY))*ssq*(gexgey**2 - 2*gammaZ*gexgey*MZ*imCXY + (gammaZsqMZsq + MZsqmsSq)*imCXY**2 + 2*gexgey*(-MZsq + s)*reCXY + (gammaZsqMZsq + MZsqmsSq)*reCXY**2))/(4.*(gammaZsqMZsq + MZsqmsSq)) + ((c2 + c2**3/3. + c2**2*(-1 + 2*deltaXY))*ssq*(gexgey**2 - 2*gammaZ*gexgey*MZ*imCXY + (gammaZsqMZsq + MZsqmsSq)*imCXY**2 + 2*gexgey*(-MZsq + s)*reCXY + (gammaZsqMZsq + MZsqmsSq)*reCXY**2))/(4.*(gammaZsqMZsq + MZsqmsSq)) + (eSq*s*((-8*gammaZ*gexgey*(deltaXY*MZsq*(gammaZsq + MZsq) - ssq)*np.arctan((2*MZsq + s - c1*s)/(2.*gammaZ*MZ)))/(MZ*(gammaZsq + MZsq)*s**2) + (8*gammaZ*gexgey*(deltaXY*MZsq*(gammaZsq + MZsq) - ssq)*np.arctan((2*MZsq + s - c2*s)/(2.*gammaZ*MZ)))/(MZ*(gammaZsq + MZsq)*s**2) - (4*gexgey*(deltaXY*(gammaZsq + MZsq)*(MZsq + 2*s) + ssq)*np.log(4*gammaZsqMZsq + (2*MZsq + s - c1*s)**2))/((gammaZsq + MZsq)*s**2) + (4*gexgey*(deltaXY*(gammaZsq + MZsq)*(MZsq + 2*s) + ssq)*np.log(4*gammaZsqMZsq + (2*MZsq + s - c2*s)**2))/((gammaZsq + MZsq)*s**2) - (-1 + c1)**2*deltaXY*((gexgey*(-MZsq + s))/(gammaZsqMZsq + MZsqmsSq) + 2*reCXY) + (-1 + c2)**2*deltaXY*((gexgey*(-MZsq + s))/(gammaZsqMZsq + MZsqmsSq) + 2*reCXY) + 8*np.log((1 - c2)/(1 - c1))*(-((gexgey*((MZsq - s)*((1 + deltaXY)*MZsq - s) + gammaZsq*((1 + deltaXY)*MZsq - deltaXY*s)))/((gammaZsq + MZsq)*(gammaZsqMZsq + MZsqmsSq))) + (1 + deltaXY)*reCXY) - (4*(-1 + c1)*deltaXY*(gexgey*(MZ4 + gammaZsqMZsq - 4*MZsq*s + 3*ssq) + 4*(gammaZsqMZsq + MZsqmsSq)*s*reCXY))/((gammaZsqMZsq + MZsqmsSq)*s) + (4*(-1 + c2)*deltaXY*(gexgey*(MZ4 + gammaZsqMZsq - 4*MZsq*s + 3*ssq) + 4*(gammaZsqMZsq + MZsqmsSq)*s*reCXY))/((gammaZsqMZsq + MZsqmsSq)*s)))/2. - (ssq*((-8*gexgey*np.arctan((-2*MZsq - s + c1*s)/(2.*gammaZ*MZ))*(deltaXY*gexgey*MZsq*(gammaZsq - MZsq - 2*s) - gexgey*ssq + 2*gammaZ*MZ*(deltaXY*MZsq*(-gammaZsq + MZsq + 2*s) + ssq)*imCXY + 4*deltaXY*gammaZsqMZsq*(MZsq + s)*reCXY))/(gammaZ*MZ*scub) + (8*gexgey*np.log(4*gammaZsqMZsq + (2*MZsq + s - c1*s)**2)*(deltaXY*gexgey*(MZsq + s) - 2*deltaXY*gammaZ*MZ*(MZsq + s)*imCXY + (deltaXY*MZsq*(-gammaZsq + MZsq + 2*s) + ssq)*reCXY))/scub + (c1**3*deltaXY*(imCXY**2 + reCXY**2))/3. + (c1*(4*deltaXY*gexgey**2 - 8*deltaXY*gammaZ*gexgey*MZ*imCXY + (4 - 3*deltaXY)*ssq*imCXY**2 + 4*deltaXY*gexgey*(2*MZsq + 3*s)*reCXY + (4 - 3*deltaXY)*ssq*reCXY**2))/s**2 + (c1**2*deltaXY*(s*imCXY**2 + reCXY*(2*gexgey + s*reCXY)))/s))/4. + (ssq*((-8*gexgey*np.arctan((-2*MZsq - s + c2*s)/(2.*gammaZ*MZ))*(deltaXY*gexgey*MZsq*(gammaZsq - MZsq - 2*s) - gexgey*ssq + 2*gammaZ*MZ*(deltaXY*MZsq*(-gammaZsq + MZsq + 2*s) + ssq)*imCXY + 4*deltaXY*gammaZsqMZsq*(MZsq + s)*reCXY))/(gammaZ*MZ*scub) + (8*gexgey*np.log(4*gammaZsqMZsq + (2*MZsq + s - c2*s)**2)*(deltaXY*gexgey*(MZsq + s) - 2*deltaXY*gammaZ*MZ*(MZsq + s)*imCXY + (deltaXY*MZsq*(-gammaZsq + MZsq + 2*s) + ssq)*reCXY))/scub + (c2**3*deltaXY*(imCXY**2 + reCXY**2))/3. + (c2*(4*deltaXY*gexgey**2 - 8*deltaXY*gammaZ*gexgey*MZ*imCXY + (4 - 3*deltaXY)*ssq*imCXY**2 + 4*deltaXY*gexgey*(2*MZsq + 3*s)*reCXY + (4 - 3*deltaXY)*ssq*reCXY**2))/s**2 + (c2**2*deltaXY*(s*imCXY**2 + reCXY*(2*gexgey + s*reCXY)))/s))/4. - (deltaXY*ssq*((4*gexgey*np.log(4*gammaZsqMZsq + (2*MZsq + s - c1*s)**2)*(gexgey*(-((MZsq - s)*(MZsq + s)**2) + gammaZsqMZsq*(3*MZsq + s)) - 2*gammaZ*MZ*(gammaZsqMZsq + MZsqmsSq)*(MZsq + s)*imCXY + (-(gammaZ4*MZ4) + 4*gammaZsq*MZ4*s + (MZ4 - ssq)**2)*reCXY))/scub + (c1*(2*gexgey**2*(-2*MZ4 + 2*gammaZsqMZsq - MZsq*s + 3*ssq) - gammaZ*gexgey*MZ*(4*MZ4 + 4*gammaZsqMZsq - 8*MZsq*s + 5*ssq)*imCXY + (gammaZsqMZsq + MZsqmsSq)*ssq*imCXY**2 + gexgey*(4*MZ6 - 2*MZ4*s + 7*scub + gammaZsq*(4*MZ4 + 6*MZsq*s) - 9*MZsq*ssq)*reCXY + (gammaZsqMZsq + MZsqmsSq)*ssq*reCXY**2))/s**2 + (c1**3*(-(gammaZ*gexgey*MZ*imCXY) + (gammaZsqMZsq + MZsqmsSq)*imCXY**2 + reCXY*(gexgey*(-MZsq + s) + (gammaZsqMZsq + MZsqmsSq)*reCXY)))/3. + (c1**2*(-(gammaZ*gexgey*MZ*s*imCXY) + (gammaZsqMZsq + MZsqmsSq)*s*imCXY**2 + (gexgey*(-MZsq + s) + (gammaZsqMZsq + MZsqmsSq)*reCXY)*(gexgey + s*reCXY)))/s - (8*gexgey*np.arctan((-2*MZsq - s + c1*s)/(2.*gammaZ*MZ))*((-(gammaZ4*MZ4) + 4*gammaZsq*MZ4*s + (MZ4 - ssq)**2)*imCXY + gammaZ*MZ*(gexgey*(-3*MZ4 + gammaZsqMZsq - 2*MZsq*s + ssq) + 2*(gammaZsqMZsq + MZsqmsSq)*(MZsq + s)*reCXY)))/scub))/(2.*(gammaZsqMZsq + MZsqmsSq)) + (deltaXY*ssq*((4*gexgey*np.log(4*gammaZsqMZsq + (2*MZsq + s - c2*s)**2)*(gexgey*(-((MZsq - s)*(MZsq + s)**2) + gammaZsqMZsq*(3*MZsq + s)) - 2*gammaZ*MZ*(gammaZsqMZsq + MZsqmsSq)*(MZsq + s)*imCXY + (-(gammaZ4*MZ4) + 4*gammaZsq*MZ4*s + (MZ4 - ssq)**2)*reCXY))/scub + (c2*(2*gexgey**2*(-2*MZ4 + 2*gammaZsqMZsq - MZsq*s + 3*ssq) - gammaZ*gexgey*MZ*(4*MZ4 + 4*gammaZsqMZsq - 8*MZsq*s + 5*ssq)*imCXY + (gammaZsqMZsq + MZsqmsSq)*ssq*imCXY**2 + gexgey*(4*MZ6 - 2*MZ4*s + 7*scub + gammaZsq*(4*MZ4 + 6*MZsq*s) - 9*MZsq*ssq)*reCXY + (gammaZsqMZsq + MZsqmsSq)*ssq*reCXY**2))/s**2 + (c2**3*(-(gammaZ*gexgey*MZ*imCXY) + (gammaZsqMZsq + MZsqmsSq)*imCXY**2 + reCXY*(gexgey*(-MZsq + s) + (gammaZsqMZsq + MZsqmsSq)*reCXY)))/3. + (c2**2*(-(gammaZ*gexgey*MZ*s*imCXY) + (gammaZsqMZsq + MZsqmsSq)*s*imCXY**2 + (gexgey*(-MZsq + s) + (gammaZsqMZsq + MZsqmsSq)*reCXY)*(gexgey + s*reCXY)))/s - (8*gexgey*np.arctan((-2*MZsq - s + c2*s)/(2.*gammaZ*MZ))*((-(gammaZ4*MZ4) + 4*gammaZsq*MZ4*s + (MZ4 - ssq)**2)*imCXY + gammaZ*MZ*(gexgey*(-3*MZ4 + gammaZsqMZsq - 2*MZsq*s + ssq) + 2*(gammaZsqMZsq + MZsqmsSq)*(MZsq + s)*reCXY)))/scub))/(2.*(gammaZsqMZsq + MZsqmsSq))
        return answer
    sigma_tot    = 0
    sigma_tot_SM = 0
    # My ordering for X and Y is (1, 2):=(L, R). 
    for X in range(1, 2):
        for Y in range(1 ,2):
            sigma_tot += f(cthmin, cthmax, X, Y, 1)
            sigma_tot_SM += f(cthmin, cthmax, X, Y, 0)
    return np.real(sigma_tot / sigma_tot_SM)

def ee_ee_obs(wc_obj, par, E, cthmin, cthmax):
    scale = flavio.config['renormalization scale']['ee_ww'] # Use LEP2 renorm scale
    C = wc_obj.get_wcxf(sector='all', scale=scale, par=par,
                        eft='SMEFT', basis='Warsaw')
    return ee_ee(C, par, E, cthmin, cthmax)

_process_tex = r"e^+e^- \to e^+e^-"
_process_taxonomy = r'Process :: $e^+e^-$ scattering :: $e^+e^-\to e^+e^-$ :: $' + _process_tex + r"$"

_obs_name = "R_sigma(ee->ee)"
_obs = Observable(_obs_name)
_obs.arguments = ['E', 'cthmin', 'cthmax']
Prediction(_obs_name, ee_ee_obs)
_obs.set_description(r"Ratio of cross section of $" + _process_tex + r"$ at energy $E$ to that of the SM")
_obs.tex = r"$R_\sigma(" + _process_tex + r")$"
_obs.add_taxonomy(_process_taxonomy)



==> anc/ee_ll.py <==
r"""Functions for $e^+ e^-\to l^+ l^- of various flavours"""
# Written by Ben Allanach

from IPython.display import display
from math import pi, sqrt
from flavio.physics.zdecays.smeftew import gV_SM, gA_SM, _QN
from flavio.physics.common import add_dict
from flavio.classes import Observable, Prediction
from flavio.physics import ckm as ckm_flavio
import numpy as np
import flavio.physics.zdecays.smeftew as smeftew
import flavio

# Kronecker delta
def delta(a, b):
    return int(a == b)

# predicted ratio to SM with SMEFT operators of e+e-->mu+mu- or tau+tau- for LEP2 energy E and family fam=2,3 total cross-section. afb should be true for forward-backward asymmetry, whereas it should be false for the total cross-section. Programmed by BCA 22/2/23, checked and corrected 27/2/23
def ee_ll(C, par, E, fam):
    # Check energy E is correct
    if (E != 136.3 and E != 161.3 and E != 172.1 and E != 182.7 and E != 188.6 and E != 191.6 and E != 195.5 and E != 199.5 and E!= 201.8 and E!= 204.8 and E!= 206.5):
        raise ValueError('ee_ll called with incorrect LEP2 energy {} GeV.'.format(E))
    s = E * E
    mz = par['m_Z']
    gammaZ = 1 / par['tau_Z']
    GF = par['GF']
    alpha = par['alpha_e']
    s2w   = par['s2w']
    gzeL  = -0.5 + s2w
    gzeR  = s2w
    eSq   = 4 * pi * alpha
    gLsq  = eSq / s2w
    gYsq  = gLsq * s2w / (1. - s2w)
    g_cw  = sqrt(gLsq + gYsq)
    vSq   = 1. / (np.sqrt(2.) * GF)
    res   = 0
    fac   = 1
    div   = 24
    # Need to define complex matrix element first, then take mod squared and multiply by the form factor of each piece.
    sigma_tot_NP = 0
    sigma_tot_SM = 0
    if (fam != 2 and fam != 3):
        raise ValueError(f'ee_ll called with incorrect family {fam} - should be 2 or 3')
    gVe  = g_cw * gV_SM('e', par) 
    gAe  = g_cw * gA_SM('e', par)
    l_type = 'none'
    if (fam == 2):
        l_type = 'mu'
    elif (fam == 3):
        l_type = 'tau'
    gVei = g_cw * gV_SM(l_type, par)
    gAei = g_cw * gA_SM(l_type, par)
    # My ordering for X and Y is (1, 2):=(L, R). 
    for X in range(1, 2):
        for Y in range(1 ,2):
            gexSM = (gVe + gAe) * delta(X, 2) + (gVe - gAe) * delta(X, 1)
            geySM = (gVei + gAei) * delta(Y, 2) + (gVei - gAei) * delta(Y, 1)
            gex   = gexSM + (smeftew.d_gVl('e', 'e', par, C) + smeftew.d_gAl('e', 'e', par, C)) * delta(X, 2) + (smeftew.d_gVl('e', 'e', par, C) - smeftew.d_gAl('e', 'e', par, C)) * delta(X, 1)
            gey   = geySM + (smeftew.d_gVl(l_type, l_type, par, C) + smeftew.d_gAl(l_type, l_type, par, C)) * delta(Y, 2) + (smeftew.d_gVl(l_type, l_type, par, C) - smeftew.d_gAl(l_type, l_type, par, C)) * delta(Y, 1)
            NSM = eSq / s + gexSM * geySM / (s - mz**2 + 1j * mz * gammaZ)
            N = eSq / s + gex * gey / (s - mz**2 + 1j * mz * gammaZ) + (C[f'll_11{fam}{fam}'] + C[f'll_1{fam}{fam}1']) * delta(X, 1) * delta(Y, 1) + C[f'ee_11{fam}{fam}'] * delta(X, 2) * delta(Y, 2) + C[f'le_11{fam}{fam}'] * delta(X, 1) * delta(Y, 2) + C[f'le_{fam}{fam}11'] * delta(X, 2) * delta(Y, 1)
            sigma_tot_NP += abs(N)**2
            sigma_tot_SM += abs(NSM)**2
    # This next contribution has no helicity structure in SM and therefore doesn't interfere with it
    sigma_tot_NP += 3 * abs(C[f'le_{fam}{fam}11'])**2
    return (sigma_tot_NP / sigma_tot_SM)

def ee_ll_obs(wc_obj, par, E, fam):
    scale = flavio.config['renormalization scale']['ee_ww'] # Use LEP2 renorm scale
    C = wc_obj.get_wcxf(sector='all', scale=scale, par=par,
                        eft='SMEFT', basis='Warsaw')
    return ee_ll(C, par, E, fam)

_process_tex = r"e^+e^- \to l^+l^-"
_process_taxonomy = r'Process :: $e^+e^-$ scattering :: $e^+e^-\to l^+l^-$ :: $' + _process_tex + r"$"

_obs_name = "R_sigma(ee->ll)"
_obs = Observable(_obs_name)
_obs.arguments = ['E', 'fam']
Prediction(_obs_name, ee_ll_obs)
_obs.set_description(r"Ratio of cross section of $" + _process_tex + r"$ at energy $E$ to that of the SM")
_obs.tex = r"$R_\sigma(" + _process_tex + r")$"
_obs.add_taxonomy(_process_taxonomy)

# predicted ratio of AFB to SM from SMEFT operators of e+e-->mumu/tautau for LEP2 energy E and family fam total cross-section. AfbSM is the SM prediction for AFB. fam=2 or 3 is the lepton family. Programmed by BCA 27/2/23
def ee_ll_afb(C, par, E, fam):
    # Check energy E is correct
    # Check energy E is correct
    if (E != 136.3 and E != 161.3 and E != 172.1 and E != 182.7 and E != 188.6 and E != 191.6 and E != 195.5 and E != 199.5 and E!= 201.8 and E!= 204.8 and E!= 206.5):
        raise ValueError('ee_ll_afb called with incorrect LEP2 energy {} GeV.'.format(E))
    s = E * E
    mz = par['m_Z']
    gammaZ = 1 / par['tau_Z']
    GF = par['GF']
    alpha = par['alpha_e']
    s2w   = par['s2w']
    gzeL  = -0.5 + s2w
    gzeR  = s2w
    eSq   = 4 * pi * alpha
    gLsq  = eSq / s2w
    gYsq  = gLsq * s2w / (1. - s2w)
    g_cw  = sqrt(gLsq + gYsq)
    vSq   = 1. / (np.sqrt(2.) * GF)
    res   = 0
    fac   = 1
    div   = 64
    # Need to define complex matrix element first, then take mod squared and multiply by the form factor of each piece.
    afb_tot    = 0
    afb_tot_SM = 0
    if (fam != 2 and fam != 3):
        raise ValueError(f'ee_ll called with incorrect family {fam} - should be 2 or 3')
    gVe  = g_cw * gV_SM('e', par) 
    gAe  = g_cw * gA_SM('e', par)
    l_type = 'none'
    if (fam == 2):
        l_type = 'mu'
    elif (fam == 3):
        l_type = 'tau'
    gVei = g_cw * gV_SM(l_type, par)
    gAei = g_cw * gA_SM(l_type, par)
    for X in range(1, 2):
        for Y in range(1 ,2):
            gexSM = (gVe + gAe) * delta(X, 2) + (gVe - gAe) * delta(X, 1)
            geySM = (gVei + gAei) * delta(Y, 2) + (gVei - gAei) * delta(Y, 1)
            gex   = gexSM + (smeftew.d_gVl('e', 'e', par, C) + smeftew.d_gAl('e', 'e', par, C)) * delta(X, 2) + (smeftew.d_gVl('e', 'e', par, C) - smeftew.d_gAl('e', 'e', par, C)) * delta(X, 1)
            gey   = geySM + (smeftew.d_gVl(l_type, l_type, par, C) + smeftew.d_gAl(l_type, l_type, par, C)) * delta(Y, 2) + (smeftew.d_gVl(l_type, l_type, par, C) - smeftew.d_gAl(l_type, l_type, par, C)) * delta(Y, 1)
            # Everything below needs redoing
            NSM = eSq / s + gexSM * geySM / (s - mz**2 + 1j * mz * gammaZ)
            N = eSq / s + gex * gey / (s - mz**2 + 1j * mz * gammaZ) + (C[f'll_11{fam}{fam}'] + C[f'll_1{fam}{fam}1']) * delta(X, 1) * delta(Y, 1) + C[f'ee_11{fam}{fam}'] * delta(X, 2) * delta(Y, 2) + C[f'le_11{fam}{fam}'] * delta(X, 1) * delta(Y, 2) + C[f'le_{fam}{fam}11'] * delta(X, 2) * delta(Y, 1)
            afb_tot += s / (64 * pi) * abs(N)**2 * (2 * delta(X, Y) - 1)
            afb_tot_SM += s / (64 * pi) * abs(NSM)**2 * (2 * delta(X, Y) - 1)
    return afb_tot / afb_tot_SM

def ee_ll_afb_obs(wc_obj, par, E, fam):
    scale = flavio.config['renormalization scale']['ee_ww'] # Use LEP2 renorm scale
    C = wc_obj.get_wcxf(sector='all', scale=scale, par=par,
                        eft='SMEFT', basis='Warsaw')
    return ee_ll_afb(C, par, E, fam)

_process_tex = r"e^+e^- \to l^+l^-"
_process_taxonomy = r'Process :: $e^+e^-$ scattering :: $e^+e^-\to l^+l^-$ :: $' + _process_tex + r"$"

_obs_name = "R_Afb(ee->ll)"
_obs = Observable(_obs_name)
_obs.arguments = ['E', 'fam']
Prediction(_obs_name, ee_ll_afb_obs)
_obs.set_description(r"$A_{FB}/A_{FB}(SM) of $" + _process_tex + r"$ at energy $E$")
_obs.tex = r"$A_{FB}(" + _process_tex + r")$"
_obs.add_taxonomy(_process_taxonomy)


==> anc/fit_0_-3.out <==
# 3D fit of xl1= 0  xl2= -3  starting point gx= 0.078  theta= -0.17  eps= -0.92
# Finding best fit, mzp=3000 xl1=0 xl2=-3 starting from gx=0.078 eps=-0.92 theta=-0.17
Optimization terminated successfully.
         Current function value: -19.758319
         Iterations: 27
         Function evaluations: 50
Took 1251.3713097572327 secs
 final_simplex: (array([[ 0.07575742, -0.91688144, -0.1782933 ],
       [ 0.07561293, -0.91618442, -0.17874654],
       [ 0.0756056 , -0.91716799, -0.17884858],
       [ 0.07550758, -0.91705179, -0.17902571]]), array([-19.75831903, -19.75831761, -19.75831264, -19.75830907]))
           fun: -19.758319030184694
       message: 'Optimization terminated successfully.'
          nfev: 50
           nit: 27
        status: 0
       success: True
             x: array([ 0.07575742, -0.91688144, -0.1782933 ])


==> anc/fit_2d_0_-3_0.out <==
# 2D fit of xl1= 0  xl2= -3  starting point gx= 0.12  theta= -0.11  eps= 0.0
# Finding best fit, eps=0., mzp=3000  xl1= 0  xl2= -3
Optimization terminated successfully.
         Current function value: -16.285844
         Iterations: 12
         Function evaluations: 23
Took 580.7610983848572 secs
 final_simplex: (array([[ 0.11372241, -0.1188952 ],
       [ 0.11427246, -0.11805933],
       [ 0.1134375 , -0.11979687]]), array([-16.28584391, -16.28580214, -16.28566329]))
           fun: -16.28584390507788
       message: 'Optimization terminated successfully.'
          nfev: 23
           nit: 12
        status: 0
       success: True
             x: array([ 0.11372241, -0.1188952 ])


==> anc/kinetic_mixing.py <==
#!/usr/bin/python3
# Program to calculate phenomenology of kinetic mixing
# By Ben Allanach and Nico Gubernari, arXiv:2409.06804 [hep-ph]
# BUG-FIX: 11/12/24 - fixed phiBox and phiD and qq operators, which had incorrect factors of 2 in various places
# examples of use:
# python3 kinetic_mixing.py LEP2 susy
# python3 kinetic_mixing.py 0 -3 plot eps 0
# python3 kinetic_mixing.py 0 -3 fit_2d eps 0 0.073 -0.11
# python3 kinetic_mixing.py 0 -3 fit 0.048 -0.86 -0.194
# python3 kinetic_mixing.py 0 -3 point  -0.86 -0.194
# python3 kinetic_mixing.py 0 -3 plot_fitted
# python3 kinetic_mixing.py 0 -3 plot_theta
# python3 kinetic_mixing.py 0 -3 scan_3d 11
# python3 kinetic_mixing.py 0 -3 plot_bf
# import cmath
# import subprocess
import string
import os 
import math
from math import e
import sys
import numpy as np
from multiprocessing import Pool
from datetime import date
from shutil import copyfile
from os.path import exists
# Check whether number of arguments is reasonable
# To install LEP2 files across to the flavio/smelli directories
# > ./kinetic_mixing.py LEP2 laptop/susy 

# Import the LEP2 likelihoods into the flavio and smelli directories.
# It works with flavio-2.6.1 and smelli-2.4.2
def import_LEP2():
   # These two directories could for use on laptop:
    if (sys.argv[2] == "laptop"):
        # smelli_dir="/home/bca20/.local/lib/python3.10/site-packages/smelli/data/yaml"    
        # These are for pcthben
        smelli_dir="/home/bca20/code/smelli-master/smelli/data/yaml"
        flavio_dir="/home/bca20/.local/lib/python3.10/site-packages/flavio/data"
    elif (sys.argv[2] == "susy"):
        base_dir = "/alt/applic/user-maint/bca20/Conda/envs/banom2/lib/python3.12/site-packages/"
        flavio_dir = base_dir + "flavio/data"
        smelli_dir = base_dir + "smelli/data/yaml"
        # flavio_dir="/home/bca20/.local/lib/python3.8/site-packages/flavio/data"
        # flavio_dir="/alt/applic/user-maint/bca20/Conda/envs/banom/lib/python3.12/site-packages/flavio/data"
        # smelli_dir="/home/bca20/.local/lib/python3.8/site-packages/smelli/data/yaml"
        # smelli_dir="/alt/applic/user-maint/bca20/Conda/envs/banom/lib/python3.12/site-packages/smelli/data/yaml"
    elif (sys.argv[2] == "summon"):
        base_dir="/home/bca20/.local/lib/python3.8/site-packages/"
        flavio_dir = base_dir + "flavio/data"
        smelli_dir = base_dir + "smelli/data/yaml"
    else:
        print('Argument 3 should be laptop/susy')
        quit()        
    copyfile("measurements.yml", flavio_dir + "/measurements.yml")
    copyfile("ee_ee.py", flavio_dir + "/../physics/scattering/ee_ee.py")
    copyfile("ee_ll.py", flavio_dir + "/../physics/scattering/ee_ll.py")
    copyfile("__init__.py", flavio_dir + "/../physics/scattering/__init__.py")    
    copyfile("measurements_eell.yaml", smelli_dir + "/measurements_eell.yaml")
    copyfile("measurements_eeee.yaml", smelli_dir + "/measurements_eeee.yaml")
    copyfile("likelihood_eell.yaml", smelli_dir + "/likelihood_eell.yaml")
    copyfile("observables_eell.yaml", smelli_dir + "/observables_eell.yaml")
    copyfile("observables_eeee.yaml", smelli_dir + "/observables_eeee.yaml")
    copyfile("classes.py", smelli_dir + "/../../classes.py")
    return

if  (sys.argv[1] == "LEP2"):
    import_LEP2()
    quit()

# Before this line, you should have imported the files for the LEP2 likelihoods
import smelli, flavio, wilson
import matplotlib.pyplot as plt
# import inspect
# import seaborn
import time
# import matplotlib.mlab as ml
import pickle
from scipy.stats.distributions import chi2
from scipy.interpolate import griddata
from scipy.optimize import minimize
from scipy.optimize import minimize_scalar
from IPython.display import display

print_intermediate = False

################## define various constants #####################
# default error code aside from nan to fool minimiser
NUMBER_OF_THE_BEAST = 6e66
# default upper range in gauge coupling
gx_max = 0.4
# default U(1)_X charge of the third-family baryons
XB_3 = 1 # 3 B_3
# hypercharges of the various SM fields
Y_Q =  1. / 6.
Y_U =  2. / 3.
Y_D = -1. / 3.
Y_E = -1
Y_L = -1. / 2.
Y_H =  1. / 2.
# Reference value for M_Z'
MZP = 3000 # DEBUG
# Non-redundant WCXF basis: see https://github.com/wcxf/wcxf-bases/blob/429bcbf1f2b9fc80f488ffd88b5e497f7dd4a3e2/smeft.warsaw.basis.json#L550\ and https://arxiv.org/pdf/1704.04504
QQ1_NONREDUNDANT_INDICES = [1111,1112,1113,1122,1123,1133,1212,1213,1221,1222,1223,1231,1232,1233,1313,1322,1323,1331,1332,1333,2222,2223,2233,2323,2332,2333,3333] # 27 entries
LQ1_NONREDUNDANT_INDICES = [1111,1112,1113,1122,1123,1133,1211,1212,1213,1221,1222,1223,1231,1232,1233,1311,1312,1313,1321,1322,1323,1331,1332,1333,2211,2212,2213,2222,2223,2233,2311,2312,2313,2321,2322,2323,2331,2332,2333,3311,3312,3313,3322,3323,3333] # 45 entries
################## End of define constants #####################

# # The following two integers can vary along our model line but here is the default
xl1 = int(sys.argv[1])
xl2 = int(sys.argv[2])
# anomaly cancellation and model conditions
xl3 = (3 + xl1 + xl2) 
xe1 = xl1; xe2 = xl2; xe3 = xl3
xq3 = XB_3; xu3 = XB_3; xd3 = XB_3
xh = 0
# U(1)_X charges of the various fields in array form
xq = [0, 0, xq3]
xl = [xl1, xl2, xl3]
xu = [0, 0, xu3]
xe = [xe1, xe2, xe3]
xd = [0, 0, xd3]
param_noscan = ""; param = 0.

# Convenience: returns indices with an offset of 1 making it easier to read
Xq = lambda i: xq[i-1] # Xq is the U(1)_X charge of the ith LH quark
Xl = lambda i: xl[i-1] # Xl is the U(1)_X charge of the ith LH lepton
Xu = lambda i: xu[i-1] # Xu is the U(1)_X charge of the ith RH up-type quark
Xd = lambda i: xd[i-1] # Xd is the U(1)_X charge of the ith RH down-type quark
Xe = lambda i: xe[i-1] # Xe is the U(1)_X charge of the ith RH electron

def oname():
    return 'malaphoric_scan_' + str(int(MZP)) + '_' + param_noscan + '_' + str(param) + '_' + str(xl1) + '_' + str(xl2)

def plot():
    outfile = oname() + '.dat'
    print('# Reading ', outfile)
    with open(outfile, 'rb') as filehandle:
        data_for_plot = pickle.load(filehandle)
    gx_for_plot           = [data['gx'] for data in data_for_plot]
    eps_for_plot          = [data['eps'] for data in data_for_plot]
    theta_for_plot        = [data['theta'] for data in data_for_plot]
    dchi2_for_plot        = [2 * data['global'] for data in data_for_plot]
    max_D_old             = np.nanmax(dchi2_for_plot)
    max_dchi2 = max_D_old
    fname = 'best_fit_3000_0_-3.dat' 
    print('# Trying to find ' + fname)
    if (exists(fname)) and param_noscan != 'eps':
        print('# fname ' + fname + ' exists!')
        with open(fname, 'rb') as filehandle:
            res = pickle.load(filehandle)
        gx_gf  = res.x[0]
        eps_gf = res.x[1]
        theta_gf = res.x[2]
        maxchi2_for_plot = -2 * res.fun
        max_dchi2 = -2 * res.fun
    else:
        pos = dchi2_for_plot.index(max_D_old)
        gx_gf  = gx_for_plot[pos]
        eps_gf = eps_for_plot[pos]
        theta_gf = theta_for_plot[pos]
    print('# Best fit gx=', gx_gf, ' eps=', eps_gf,' theta=',param,' Max[chi^2_SM-chi^2)=', max_dchi2)
    lep2_dchi2_for_plot = [2*data['likelihood_eell.yaml'] for data in data_for_plot]
    fcnc_dchi2_for_plot = [2*data['likelihood_lfu_fcnc.yaml'] for data in data_for_plot]
    ncba_dchi2_for_plot = [2*data['fast_likelihood_quarks.yaml'] for data in data_for_plot]
    ewpt_dchi2_for_plot = [2*data['likelihood_ewpt.yaml'] for data in data_for_plot]
    # bsbs_dchi2_for_plot = [2*data['DeltaM_s'] for data in data_for_plot] 
    # EWPT e+e- -> l+l-
    max_dchi2_ewpt = np.nanmax(ewpt_dchi2_for_plot)
    pos = ewpt_dchi2_for_plot.index(max_dchi2_ewpt)
    gx_ewpt = gx_for_plot[pos]
    eps_ewpt = eps_for_plot[pos]
    theta_ewpt = theta_for_plot[pos]
    print('Max[chi^2_SM(EWPT)-chi^2(EWPT)]=' + str(max_dchi2_ewpt),' gx=',gx_ewpt,' eps=',eps_ewpt)
    # LEP-2 e+e- -> l+l-
    max_dchi2_lep2 = np.nanmax(lep2_dchi2_for_plot)
    pos = lep2_dchi2_for_plot.index(max_dchi2_lep2)
    gx_lep2 = gx_for_plot[pos]
    eps_lep2 = eps_for_plot[pos]
    theta_lep2 = theta_for_plot[pos]
    print('Max[chi^2_SM(LEP2)-chi^2(LEP2)]=' + str(max_dchi2_lep2),' gx=',gx_lep2,' eps=',eps_lep2)
    # RK(*) etc
    max_dchi2_fcnc = np.nanmax(fcnc_dchi2_for_plot)
    pos = fcnc_dchi2_for_plot.index(max_dchi2_fcnc)
    gx_fcnc = gx_for_plot[pos]
    eps_fcnc = eps_for_plot[pos]
    theta_fcnc = theta_for_plot[pos]
    print('Max[chi^2_SM(LFU)-chi^2(LFU)]=' + str(max_dchi2_fcnc),' gx=',gx_fcnc,' eps=',eps_fcnc)
    # Other NCBAs
    max_dchi2_ncba = np.nanmax(ncba_dchi2_for_plot)
    pos = ncba_dchi2_for_plot.index(max_dchi2_ncba)
    gx_ncba = gx_for_plot[pos]
    eps_ncba = eps_for_plot[pos]
    theta_ncba = theta_for_plot[pos]
    # BsBs mixing
    # min_dchi2_bsbs = min(bsbs_dchi2_for_plot)
    # pos = bsbs_dchi2_for_plot.index(min_dchi2_bsbs)
    # gx_bsbs = gx_for_plot[pos]
    # eps_bsbs = eps_for_plot[pos]
    # theta_bsbs = theta_for_plot[pos]
    print('Max[chi^2_SM(quarks)-chi^2(quarks)]=' + str(max_dchi2_ncba),' gx=',gx_ncba,' eps=',eps_ncba)
    # Plot 70%/95% contours for global fit
    x = []; y = []; xlab = ''; ylab = ''
    # 3-parameter delta chi^2 for contours
    cl_95 = 7.82; cl_68 = 3.67
    if (param_noscan == 'theta'):
        x = np.array(gx_for_plot);    y = np.array(eps_for_plot)
        xlab = r'$\hat g_X$'
        ylab = r'$\hat \epsilon$'
        if (param != 0):
            cl_95 = 5.99; cl_68 = 2.28 # 2-parameter Dchi^2
    elif (param_noscan == 'eps'):
        x = np.array(gx_for_plot);    y = np.array(theta_for_plot)
        xlab = r'$\hat g_X$'
        ylab = r'$\theta_{sb}$'
        cl_95 = 5.99; cl_68 = 2.28     # 2-parameter Dchi^2
    elif (param_noscan == 'gx'):
        x = np.array(eps_for_plot);   y = np.array(theta_for_plot)
        xlab = r'\hat \epsilon$'        
        ylab = r'\theta'
        cl_95 = 5.99; cl_68 = 2.28     # 2-parameter Dchi^2        
    z = np.array(dchi2_for_plot)
    z1 = np.array(lep2_dchi2_for_plot)    
    z2 = np.array(ncba_dchi2_for_plot)
    z3 = np.array(fcnc_dchi2_for_plot)
    # z4 = np.array(bsbs_dchi2_for_plot)
    z5 = np.array(ewpt_dchi2_for_plot)
    cols = np.unique(x).shape[0]
    X = x.reshape(-1, cols)
    Y = y.reshape(-1, cols)
    Z = z.reshape(-1, cols)
    Z1 = z1.reshape(-1, cols)
    Z2 = z2.reshape(-1, cols)
    Z3 = z3.reshape(-1, cols)
    # Z4 = z4.reshape(-1, cols)
    Z5 = z5.reshape(-1, cols)                            
    # make plot
    plt.rcParams.update({'font.size': 22})     
    fig,ax = plt.subplots()
    plt.rcParams['contour.negative_linestyle'] = 'solid'
    alpha_level = 0.2
    chi2_level = cl_68
    contourf_ = ax.contourf(X, Y, Z, [max_dchi2-chi2_level, max_dchi2], colors='k',alpha=alpha_level)
    contourf1_ = ax.contourf(X, Y, Z1, [max_dchi2_lep2-chi2_level, max_dchi2_lep2], colors='g',alpha=alpha_level)
    contourf2_ = ax.contourf(X, Y, Z2, [max_dchi2_ncba-chi2_level, max_dchi2_ncba], colors='b',  alpha=alpha_level)
    contourf3_ = ax.contourf(X, Y, Z3, [max_dchi2_fcnc-chi2_level, max_dchi2_fcnc], colors='r',  alpha=alpha_level)
    contourf4_ = ax.contourf(X, Y, Z5, [max_dchi2_ewpt-chi2_level, max_dchi2_ewpt], colors='y', alpha=alpha_level)
    contour_  = ax.contour (X, Y, Z, [max_dchi2-cl_68], colors='k')
    contour2_  = ax.contour (X, Y, Z, [max_dchi2-cl_95], colors='k', linestyles='dashed')
    contour3_ = ax.contour (X, Y, Z1, [max_dchi2_lep2-cl_68], colors='g')
    contour4_ = ax.contour (X, Y, Z2, [max_dchi2_ncba-cl_68], colors='b')
    contour5_ = ax.contour (X, Y, Z3, [max_dchi2_fcnc-cl_68], colors='r')
    contour6_ = ax.contour (X, Y, Z5, [max_dchi2_ewpt-cl_68], colors='y')
    if param_noscan == 'theta':
        if (param == 0.0): ax.text(0.4 * gx_max,0.5,r"profiled $\theta_{sb}$",color='k')
        else: ax.text(0.4 * gx_max,0.5,r"$\theta_{sb}=$" + str(param),color='k')
        if (xl2 == -3 and xl1 == 0):
            ax.text(0.4 * gx_max,0.7,r"$B_3-L_2$ model",color='k')
    elif (xl2 == -2 and xl1 == -1):
        ax.text(0.4,0.7,r"$3B_3-L_e-L_\mu$ model",color='k')
    ax.plot(gx_ncba, eps_ncba, 'b.',label='quarks', alpha=0.5)
    ax.plot(gx_fcnc, eps_fcnc, 'r.',label='LFU', alpha=0.5)
    ax.plot(gx_ewpt, eps_ewpt, 'y.',label='EWPO',alpha=0.5)
    ax.plot(gx_lep2, eps_lep2, 'g.',label='LEP2',alpha=0.5)    
    ax.plot(gx_gf, eps_gf, 'k.', label='global')
    plt.rcParams.update({'font.size': 22}) 
    #cbar = fig.colorbar(contourf_,label='$\chi^2_{SM}-\chi^2$')
    plt.xlabel(xlab)
    plt.ylabel(ylab) 
    #ax.axhspan(-0.02, -0.08, 0., 1., color='yellow', alpha=0.2)    
    plt.legend(loc=[1.02,0.2])
    plt.gca().xaxis.set_minor_locator(plt.MultipleLocator(0.1))
    plt.gca().yaxis.set_minor_locator(plt.MultipleLocator(0.1))
    plt.savefig(oname() + '.pdf', bbox_inches = "tight")
    return

def plot_theta():
    outfile = oname() + '.dat'
    print('# Reading ', outfile)
    with open(outfile, 'rb') as filehandle:
        data_for_plot = pickle.load(filehandle)
    gx_for_plot           = [data['gx'] for data in data_for_plot]
    eps_for_plot          = [data['eps'] for data in data_for_plot]
    theta_for_plot        = [data['theta'] for data in data_for_plot]
    dchi2_for_plot        = [2 * data['global'] for data in data_for_plot]
    max_D_old             = np.nanmax(dchi2_for_plot)
    max_dchi2 = max_D_old
    fname = 'best_fit_3000_0_-3.dat' 
    print('# Trying to find ' + fname)
    if (exists(fname)):
        print('# fname ' + fname + ' exists!')
        with open(fname, 'rb') as filehandle:
            res = pickle.load(filehandle)
        gx_gf  = res.x[0]
        eps_gf = res.x[1]
        theta_gf = res.x[2]
        maxchi2_for_plot = -2 * res.fun
        max_dchi2 = -2 * res.fun
    else:
        pos = dchi2_for_plot.index(max_D_old)
        gx_gf  = gx_for_plot[pos]
        eps_gf = eps_for_plot[pos]
        theta_gf = theta_for_plot[pos]
    print('# Best fit gx=', gx_gf, ' eps=', eps_gf,' theta=',param,' Max[chi^2_SM-chi^2)=', max_dchi2)
    # Plot 70%/95% contours for global fit
    x = np.array(gx_for_plot);    y = np.array(eps_for_plot)
    xlab = r'$\hat g_X$'
    ylab = r'$\hat \epsilon$'
    z = np.array(dchi2_for_plot)
    cols = np.unique(x).shape[0]
    X = x.reshape(-1, cols)
    Y = y.reshape(-1, cols)
    Z = z.reshape(-1, cols)
    # make plot
    plt.rcParams.update({'font.size': 22})     
    fig,ax = plt.subplots()
    ax.set_ylim([-1., 1.])
    ax.set_xlim([0., gx_max]) 
    plt.rcParams['contour.negative_linestyle'] = 'solid'
    alpha_level = 0.2
    chi2_level = 3.67 # 7.82 for 3-D 95% CL,, 2.28 for 68%
    contour_  = ax.contour (X, Y, Z, [max_dchi2-3.67], colors='k')
    contour2_  = ax.contour (X, Y, Z, [max_dchi2-7.82], colors='k', linestyles='dashed')
    if (param == 0.0): ax.text(gx_max * 0.4,0.7,r"profiled $\theta_{sb}$",color='k')
    else: ax.text(gx_max * 0.4,0.5,r"$\theta_{sb}=$" + str(param),color='k')    
    ax.text(gx_max * 1.1, 1.1, r"$\theta_{sb}$", color='k')
    if (xl2 == -3 and xl1 == 0):
        ax.text(gx_max * 0.4,0.85,r"$B_3-L_2$ model",color='k')
    elif (xl2 == -2 and xl1 == -1):
        ax.text(0.4,0.7,r"$3B_3-L_e-L_\mu$ model",color='k')
    ax.plot(gx_gf, eps_gf, 'k.')
    plt.rcParams.update({'font.size': 22}) 
    #cbar = fig.colorbar(contourf_,label='$\chi^2_{SM}-\chi^2$')
    plt.xlabel(xlab)
    plt.ylabel(ylab) 
    #ax.axhspan(-0.02, -0.08, 0., 1., color='yellow', alpha=0.2)    
    #plt.legend(loc=[0.55,0.015])
    plt.gca().xaxis.set_minor_locator(plt.MultipleLocator(0.1))
    plt.gca().yaxis.set_minor_locator(plt.MultipleLocator(0.1))
    w = np.array(theta_for_plot)
    W = w.reshape(-1, cols)    
    aa = plt.pcolor(X, Y, W)    
    cbar = fig.colorbar(aa)
    contour_  = ax.contour (X, Y, Z, [max_dchi2-3.67], colors='k')
    contour2_  = ax.contour (X, Y, Z, [max_dchi2-7.82], colors='k', linestyles='dashed')
    plt.savefig(oname() + '_theta.pdf', bbox_inches = "tight")
    return

if (sys.argv[3] == "plot_theta"):
    param_noscan = "theta"    
    plot_theta()

if (sys.argv[3] == "plot"):
    param_noscan = sys.argv[4]; param = float(sys.argv[5]);
    plot()

if (sys.argv[3] == "plot_fitted"):
    param_noscan = "theta"
    plot()
    
# Fills SMEFT qq(1) operators according to non-redundant WCXF basis
# arguments: U(1)_X gauge coupling, MZ'², Xi matrix
def fill_qq1(gx, one_o_mzp_sq, mix):
   qq1_3333_unmixed = -0.5 * one_o_mzp_sq
   listqq1 = {}
   for i in range(1, 4):
       for j in range(1, 4):
           for k in range(1, 4):
               for l in range(1, 4): # Loops over the four indices
                   # The indices as an int
                   intIndex     = 1000*i + 100*j + 10*k + l 
                   # Combination from commuting currents
                   intpermIndex = 1000*k + 100*l + 10*i + j
                   # Fixed by BCA 11/12/24: the + H.c. terms are understood by the WCXF-compliant code that is interpreting the WCs. Thanks to E Loisa for finding the project and to J Aebsicher for confirmation of the interpretation
                   # h.c
                   inthcIndex1  = 1000*l + 100*k + 10*j + i 
                   # h.c + commuting currents
                   inthcIndex2  = 1000*j + 100*i + 10*l + k 
                   # List of equivalent permutations
                   permlist     = [intIndex, intpermIndex, inthcIndex1, inthcIndex2] 
                   normlist     = ['qq1_' + str(intIndex), 'qq1_' + str(intpermIndex)]
                   # Choose the combination which is the one in the WCXF basis
                   match = [m for m in QQ1_NONREDUNDANT_INDICES if m in permlist][0] 
                   name = 'qq1_' + str(match)
                   # Add the contribution to the non-redundant operator
                   if name in listqq1 and name in normlist:
#                  if name in listqq1:
                       listqq1[name] += qq1_3333_unmixed * mix[i-1][j-1] * mix[k-1][l-1]
                   elif name in normlist:
                       listqq1[name] =  qq1_3333_unmixed * mix[i-1][j-1] * mix[k-1][l-1]
   return listqq1

# This function fills in mixed 3 by 3 entries in smelli conventions - mixes Q family lables
# init_str = eg `lq22', the first initial names before the last two family numbers
# num      = value of basic coupling
# mix      = mixing matrix to multiply by
# end_str  = string (usually 2 digits) to append to string name
def fill_in_end(lis, init_str, num, mix, end_str = ''):
    for i in range(1, 4):
        for j in range (i, 4):
            name = init_str + str(i) + str(j) + end_str
            lis[name] = num * mix[i-1][j-1] # The +H.c. is understood by the interpreting program: fixed Dec 2024
    return 

# Down-quark mixing matrix
VdL = [] 

# Kronecker delta
delta = lambda i, j: 1 if (i == j) else 0 

def get_gp():
    # g', the hypercharge gauge coupling, is set without including the effects of the SMEFT WCs: the resulting calculated dim-6 WCs will only differ at the dim-8 level
    par = flavio.default_parameters
    GF = par.get_central('GF')
    MW = par.get_central('m_W')
    mz = par.get_central('m_Z')
    alpha_e = par.get_central('alpha_e')
    vb = np.sqrt(1 / np.sqrt(2) / GF)
    gbar = 2 * MW / vb
    ebar = np.sqrt(4 * np.pi * alpha_e)
    gpmz = ebar * gbar / np.sqrt(gbar**2 - ebar**2)
    beta1 = 41. / 6.
    alpha1inv = 4 * np.pi / gpmz**2 - beta1 / (2 * np.pi) * np.log(MZP / mz)
    gp = np.sqrt((4 * np.pi) / alpha1inv)
    return gp

# This function sets the input. theta is the s_L-b_L mixing angle. c23 and s23 are the cosine and sine of theta. eps=epsilon is the coefficient of the kinetic mixing term
def calcSMEFTwcs(gx, eps, theta):
    gp = get_gp()
    mzp = MZP
    if eps > 1. or eps < -1.: 
        # print('in calcSMEFTwcs: argument |epsilon=',eps,'|>1'); 
        quit(); 
    # Fix d_L mixing matrix
    s23 = np.sin(theta)
    c23 = np.cos(theta)
    VdL = np.array([
        [1,    0,   0],
        [0,  c23, s23],
        [0, -s23, c23]
    ])
    # matrix of couplings to down_L quarks
    xi = []
    # Product of epsilon and gprime
    eps_gp = eps * gp  
    for i in range(0, 3):
        row = [gx * np.conj(VdL[2, i]) * VdL[2, j] - Y_Q * eps_gp * delta(i, j) for j in range(0, 3)]
        xi.append([gx * np.conj(VdL[2, i]) * VdL[2, j] - Y_Q * eps_gp * delta(i, j) for j in range(0, 3)])
        
    one_o_mzp_sq = 1. / mzp**2
    lis = fill_qq1(gx, one_o_mzp_sq, xi)

    # Cycle through generation indices: j>i
    for i in range(1, 4):
        for j in range(i, 4):
            factor = 1 if i == j else 2
            num = str(i) + str(i) + str(j) + str(j)
            lis['ll_' + num] = -(1/2) * factor * (gx * Xl(i) - Y_L * eps_gp) * (gx * Xl(j) - Y_L * eps_gp) * one_o_mzp_sq    
            lis['ee_' + num] = -(1/2) * factor * (gx * Xe(i) - Y_E * eps_gp) * (gx * Xe(j) - Y_E * eps_gp) * one_o_mzp_sq
            lis['uu_' + num] = -(1/2) * factor * (gx * Xu(i) - Y_U * eps_gp) * (gx * Xu(j) - Y_U * eps_gp) * one_o_mzp_sq
            lis['dd_' + num] = -(1/2) * factor * (gx * Xd(i) - Y_D * eps_gp) * (gx * Xd(j) - Y_D * eps_gp) * one_o_mzp_sq

    # Cycle through generation indices i, j   
    for i in range(1, 4):
        for j in range(1, 4):
            num = str(i) + str(i) + str(j) + str(j)
            lis['eu_' + num] = - (gx * Xe(i) - Y_E * eps_gp) * (gx * Xu(j) - Y_U * eps_gp) * one_o_mzp_sq
            lis['ed_' + num] = - (gx * Xe(i) - Y_E * eps_gp) * (gx * Xd(j) - Y_D * eps_gp) * one_o_mzp_sq
            lis['ud1_' + num]= - (gx * Xu(i) - Y_U * eps_gp) * (gx * Xd(j) - Y_D * eps_gp) * one_o_mzp_sq
            lis['le_' + num] = - (gx * Xl(i) - Y_L * eps_gp) * (gx * Xe(j) - Y_E * eps_gp) * one_o_mzp_sq            
            lis['lu_' + num] = - (gx * Xl(i) - Y_L * eps_gp) * (gx * Xu(j) - Y_U * eps_gp) * one_o_mzp_sq            
            lis['ld_' + num] = - (gx * Xl(i) - Y_L * eps_gp) * (gx * Xd(j) - Y_D * eps_gp) * one_o_mzp_sq

    # Cycle through single generation index i
    for i in range (1, 4):
       num = str(i) + str(i)
       fill_in_end(lis, 'lq1_' + num, -Xq(3) * (Xl(i) * gx - Y_L * eps_gp) * one_o_mzp_sq, xi)
       fill_in_end(lis, 'qu1_'      , -Xq(3) * (Xu(i) * gx - Y_U * eps_gp) * one_o_mzp_sq, xi, num)
       fill_in_end(lis, 'qd1_'      , -Xq(3) * (Xd(i) * gx - Y_D * eps_gp) * one_o_mzp_sq, xi, num)       
       fill_in_end(lis, 'qe_'       , -Xq(3) * (Xe(i) * gx - Y_E * eps_gp) * one_o_mzp_sq, xi, num)
       lis['phil1_' + str(i) + str(i)] = - (xh * gx - Y_H * eps_gp) * (Xl(i) * gx - Y_L * eps_gp) * one_o_mzp_sq
       lis['phiu_' + str(i) + str(i)]  = - (xh * gx - Y_H * eps_gp) * (Xu(i) * gx - Y_U * eps_gp) * one_o_mzp_sq
       lis['phid_' + str(i) + str(i)]  = - (xh * gx - Y_H * eps_gp) * (Xd(i) * gx - Y_D * eps_gp) * one_o_mzp_sq
       lis['phie_' + str(i) + str(i)]  = - (xh * gx - Y_H * eps_gp) * (Xe(i) * gx - Y_E * eps_gp) * one_o_mzp_sq       

    fill_in_end(lis, 'phiq1_', -Xq(3) * (xh * gx - Y_H * eps_gp) * one_o_mzp_sq, xi)
    lis['phiD']   = - 2 * Y_H**2 * eps_gp**2 * one_o_mzp_sq
    lis['phiBox'] = 0.25 * lis['phiD'] # BCA fixed 9/12/24: used to be 4 * factor at the start
    # display_wcs(lis) # DEBUG
    # quit
    return lis

def display_wcs(wcs):
    wcs = dict(sorted(wcs.items()))
    for key, value in wcs.items():
        if value != 0.: print(f"{key}: {value}")

def debug_wcs():
    gx = 0.5; eps = -0.86; theta = -0.19
    print('# Example with MZprime=',MZP,' gx=',gx,' eps=',eps,' theta=',theta,' xl1=',xl1,' xl2=',xl2)
    display_wcs(calcSMEFTwcs(gx, eps, theta))

# This function takes a 'pull SM' from the obstable and squares it, adding a sign: + if the fit is *better* than the SM
def pull_to_chisq(x):
    if (x > 0):
        ans = -x**2
    else:
        ans = x**2
    return ans

# gets the statistical pull of experiment from theory
def get_pull(ln_sm, observ):
    return ln_sm.obstable().at[observ, 'pull exp.'] * np.sign(ln_sm.obstable().at[observ, 'theory'] - ln_sm.obstable().at[observ, 'experiment'])

def bf_pars():
    with open('best_fit_3000_0_-3.dat' , 'rb') as filehandle:
        res = pickle.load(filehandle)
    return res

def read_bf():
    with open('malaphoric_bf_0_-3.dat', 'rb') as filehandle:
        glp = pickle.load(filehandle)
    return glp

# This function returns a dictionary of the pulls of the observables in the likelihood
def obs_list(ln):
    return {r'$\Delta M_s$': get_pull(ln, 'DeltaM_s'),
        r'$M_W$': get_pull(ln, 'm_W'),
        r'BR($B_s\rightarrow \mu^+ \mu^-$)': get_pull(ln, 'BR(Bs->mumu)'), 
        r'BR($B^+\rightarrow K \mu \mu)(1.1,2)$': get_pull(ln, ('<dBR/dq2>(B+->Kmumu)', 1.1, 2.0)),
        r'BR($B^+\rightarrow K \mu \mu)(2,3)$': get_pull(ln, ('<dBR/dq2>(B+->Kmumu)', 2.0, 3.0)),
        r'BR($B^+\rightarrow K \mu \mu)(3,4)$': get_pull(ln, ('<dBR/dq2>(B+->Kmumu)', 3.0, 4.0)),
        r'BR($B^+\rightarrow K\mu \mu)(4,5)$': get_pull(ln, ('<dBR/dq2>(B+->Kmumu)', 4.0, 5.0)),
        r'BR($B^+\rightarrow K \mu \mu)(5,6)$': get_pull(ln, ('<dBR/dq2>(B+->Kmumu)', 5.0, 6.0)),
        r'$R_K(1.1,6)$': get_pull(ln, ('<Rmue>(B+->Kll)', 1.1, 6.0)),
        r'$R_{K^*}(0.1,1.1)$': get_pull(ln, ('<Rmue>(B0->K*ll)', 0.1, 1.1)),
        r'$R_{K^*}(1.1,6)$': get_pull(ln, ('<Rmue>(B0->K*ll)', 1.1, 6.0)),
        r'$P_5^{\prime}(2.5,4)$': get_pull(ln, ('<P5p>(B0->K*mumu)', 2.5, 4)),
        r'$P_5^{\prime}(4,6)$': get_pull(ln, ('<P5p>(B0->K*mumu)', 4, 6)),
        r'BR($B_s\rightarrow\phi\mu\mu$)(0.1,0.98)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 0.1, 0.98)),
        r'BR($B_s\rightarrow\phi\mu\mu$)(1.1,2.5)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 1.1, 2.5)),
        r'BR($B_s\rightarrow\phi\mu\mu$)(2.5,4)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 2.5, 4.0)),
        r'BR($B_s\rightarrow\phi\mu\mu$)(4,6)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 4.0, 6.0)),
        r'BR($B_s\rightarrow\phi\mu\mu$)(15,19)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 15.0, 19.0))
        }

# Gives theta for given gx and eps
def fit_theta(pars):
    gx = pars[0]; eps = pars[1]; gp = 0.35
    if (gx == 0.): return np.nan
    # Initial guess for theta is based on the approximation that it is mainly controlled by SMEFT WC Clq_2223. We extracted this from a best-fit point
    s2tsb = 0.00218 / (gx * (xl2 * gx + 0.5 * eps * gp))
    if (abs(s2tsb) <= 1.0): theta_start = 0.5 * np.arcsin(s2tsb)
    else: theta_start = np.sign(s2tsb) * np.pi * 0.4
    if print_intermediate:
        print('# Theta guess: ',theta_start)
    if (theta_start > 1. or theta_start == float("inf")): theta_start = 1.0
    elif (theta_start < -1. or theta_start == float("-inf")): theta_start = -1.0
    bds = (0., 0.)
    if theta_start < 0.: bds = (theta_start * 1.1, theta_start * 0.9)
    else: bds = (theta_start * 0.9, theta_start * 1.1)
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')
    # res = minimize_scalar(minus_lnL_1par, bounds=bds, args=(gx, eps), method='bounded', options={'maxiter': 40, 'xatol': 0.001, 'disp': print_intermediate * 3}) # FASTEST METHOD BUT MIGHT FAIL
    #if (res.success == False):
    res = minimize_scalar(minus_lnL_1par, bracket=bds, args=(gx, eps), method='brent', tol = 0.1, options={'maxiter': 40, 'disp': print_intermediate * 3}) # MIGHT BE MORE STABLE - 9 evals
    # res = minimize_scalar(minus_lnL_1par, bracket=bds, bounds=(-1., 1.), args=(gx, eps), method='golden', tol = 0.1, options={'maxiter': 40, 'xtol': 0.001, 'disp': print_intermediate}) # MIGHT ALSO BE MORE STABLE BUT EVEN SLOWER
    return res.x

# Fits theta for given gx and eps
def calc_point_3d(pars):
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')
    gx = pars[0]; eps = pars[1]
    theta = fit_theta(pars)
    x = [ gx, eps, theta ]
    return calc_point(x)

def nan_dict():
    dictionary = {}
    keys = ['global', 'fast_likelihood_quarks.yaml', 'likelihood_lfu_fcnc.yaml', 'likelihood_eell.yaml', 'likelihood_ewpt.yaml' ]
    dictionary = {}
    for key in keys:
        dictionary[key] = np.nan
    return dictionary

def nob_dict():
    dictionary = {}
    keys = ['global', 'fast_likelihood_quarks.yaml', 'likelihood_lfu_fcnc.yaml', 'likelihood_eell.yaml', 'likelihood_ewpt.yaml' ]
    dictionary = {}
    for key in keys:
        dictionary[key] = -NUMBER_OF_THE_BEAST
    return dictionary

# This function calculates the observables and chi-squared of a single point.
def calc_point(pars, func=nan_dict):
    gx = pars[0]; eps = pars[1]; theta = pars[2]    
    dictionary = {}
    if (theta == np.nan or theta > np.pi * 0.5 or theta < -np.pi * 0.5):
        dictionary = func()
    else:
        glp = gl.parameter_point(calcSMEFTwcs(gx, eps, theta), scale = MZP)
        try:
            dictionary = glp.log_likelihood_dict()
        except Exception as E:
            # Getting rid of to see if it parallelises better
            #if (print_intermediate):
            #    print(E)
            dictionary = func()
    dictionary['gx'] = gx
    dictionary['eps'] = eps
    dictionary['mzp'] = MZP
    dictionary['theta'] = theta
    if print_intermediate:
        print("# Point gx=" + str(gx) + " mzp=" + str(MZP) + " eps=" + str(eps) + " theta=" + str(theta) + " dchi^2=" + str(2 * dictionary['global']))
    return dictionary

def plot_bf():
    with open('sm.dat', 'rb') as filehandle:
        sm = pickle.load(filehandle)
    SM_int = obs_list(sm)
    print('SM observables:')
    display(SM_int)
    with open('malaphoric_bf_0_-3.dat', 'rb') as filehandle:
        bf = pickle.load(filehandle)
    B3L2_int = obs_list(bf)
    print('B3L2 observables:')    
    display(B3L2_int)
    plt.rcParams.update({'font.size': 22})
    #ax.legend(loc='upper center')
    y_pos = np.arange(0, -len(SM_int), -1)
    fig2 = plt.figure(figsize = (5, 10))
    ax2 = plt.subplot(1, 1, 1)
    ax2.barh(y_pos, SM_int.values(), alpha=0.3, color='b', label='SM')
    lbl = '$B_3-L_2$'
    ax2.barh(y_pos, B3L2_int.values(), alpha=0.3, color='r', label=lbl)
    ax2.set_yticks(y_pos)
    ax2.set_ylim([-17.5, 4])
    ax2.set_xlim([-3.5, 4.5])
    ax2.set_yticklabels(SM_int.keys())
    plt.xlabel('pull')
    ax2.xaxis.set_minor_locator(plt.MultipleLocator(0.2))
    ax2.xaxis.set_major_locator(plt.MultipleLocator(1))
    ax2.legend(loc='upper center')
    plt.savefig('b3l2_int.pdf', bbox_inches='tight')    
    return

def inv_point(gx, eps, theta, best_fit = False):
    if print_intermediate:
        print("# Point gx=" + str(gx) + " mzp=" + str(MZP) + " eps=" + str(eps) + " theta=" + str(theta))
    display_wcs(calcSMEFTwcs(gx, eps, theta))
    glp = gl.parameter_point(calcSMEFTwcs(gx, eps, theta), scale = MZP)
    print('lnL relative to SM:')
    display(glp.log_likelihood_dict())
    display(obs_list(glp))
    if (best_fit): # save best-fit point
        with open('malaphoric_bf_0_-3.dat', 'wb') as filehandle: pickle.dump(glp, filehandle)
    print('chi^2:')
    display(glp.chi2_dict())
    print('N:')
    display(glp.likelihood.number_observations_dict())
    print('p-val:')
    display(glp.pvalue_dict())
    nobs  = glp.likelihood.number_observations_dict()['global']
    dof   = nobs - 3
    chisq = glp.chi2_dict()['global']
    print ('chi2=',chisq)
    if (eps == 0.): dof = nobs - 2
    if (gx == 0.): dof = nobs
    print('p-val=',chi2.sf(chisq, dof))
        
def minus_lnL_1par(theta, gx, eps):
    pars = [ gx, eps, theta ]
    dictionary = calc_point(pars, nob_dict)
    # if print_intermediate:  # DEBUG
    #   display(dictionary)
    return -dictionary['global']

def minus_lnL_3pars(pars1):
    pars = [pars1[0], pars1[1], pars1[2]]
    dictionary = calc_point(pars)
    # if print_intermediate:
    #    display(dictionary)
    return -dictionary['global']

def minus_lnL_2pars(pars1):
    mzp = MZP # Reference value
    pars = []
    if param_noscan == "eps":
        eps = param
        pars = [pars1[0], eps, pars1[1]]        
    elif param_noscan == "theta":
        theta = param
        pars = [pars1[0], pars1[1], theta]        
    elif param_noscan == "gx":
        gx = param
        pars = [gx, pars1[0], pars1[1]]        
    dictionary = calc_point(pars)
    if print_intermediate:
        display(dictionary)
    return -dictionary['global']

def print_bf(res):
    func = calcSMEFTwcs
    gx  = res.x[0]
    eps = res.x[1]
    theta23 = res.x[2]
    wcs = func(gx, MZP, eps, theta)
    # display(wcs)
    obj = gl.parameter_point(wcs, scale = MZP)
    obj.log_likelihood_global()
    global_dchi2  = -2 * obj.log_likelihood_dict()['global']
    lfu_dchi2     = -2 * obj.log_likelihood_dict()['likelihood_lfu_fcnc.yaml']
    quarks_dchi2  = -2 * obj.log_likelihood_dict()['fast_likelihood_quarks.yaml']
    lep_dchi2     = -2 * obj.log_likelihood_dict()['likelihood_eell.yaml']
    global_pvalue  = obj.pvalue_dict()['global']
    lfu_pvalue     = obj.pvalue_dict()['likelihood_lfu_fcnc.yaml']
    quarks_pvalue  = obj.pvalue_dict()['fast_likelihood_quarks.yaml']
    lep_pvalue     = obj.pvalue_dict()['likelihood_eell.yaml']
    rk_high = get_pull(obj, ('<Rmue>(B+->Kll)', 1.1, 6.0))
    rk_low  = get_pull(obj, ('<Rmue>(B+->Kll)', 0.1, 1.1))
    rks_low = get_pull(obj, ('<Rmue>(B0->K*ll)', 0.1, 1.1))
    rks_high= get_pull(obj, ('<Rmue>(B0->K*ll)', 1.1, 6.0))
    rkshort = get_pull(obj, ('<Rmue>(B0->Kll)', 1.1, 6.0))
    rksplus = get_pull(obj, ('<Rmue>(B+->K*ll)', 0.1, 6.0))
    d_chi2 = res.fun * 2
    # debug(obj)
    # DEBUG: display(obj.chi2_dict())
    # display(obj.likelihood.number_observations_dict())    
    # DEBUG: display(obj.pvalue_dict())
    display(f' {int(xe1):3d} {global_dchi2:.2f} {global_pvalue:.3f} {lfu_dchi2:.2f} {lfu_pvalue:.3f} {quarks_dchi2:.2f} {quarks_pvalue:.3f} {lep_dchi2:.2f} {lep_pvalue:.3f} {g:.8f} {theta23:.8f} {int(M):4d} {d_chi2:.2f} {rk_high:.3f} {rks_low:.3f} {rks_high:.3f} {rkshort:.3f} {rksplus:.3f} {rk_low:.3f}')
    return

def perform_fit_2d(gx_start, theta_start, mlnl):
    eps_start = 0. 
    print ('# Finding best fit, eps=0., mzp=' + str(MZP), ' xl1=',str(xl1),' xl2=',xl2)
    # Perform two parameter fit
    wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')
    start = time.time()
    pars_start=np.array([gx_start, theta_start])
    res = minimize(mlnl, pars_start, method='nelder-mead', tol=0.1,
                   options={'fatol': 1e-1, 'xatol': 0.001, 'disp': True, 'maxfev': 600})
    end = time.time()
    # print_gentype_bf(res)
    print('Took ' + str(end-start) + ' secs')
    display(res)    
    with open('best_fit_2d_' + str(int(MZP)) + '_' + str(res.x[0]) + '_' + str(res.x[1]) + '_' + str(xl1) + '_' + str(xl2) + '.dat', 'wb') as filehandle:
        pickle.dump(res, filehandle)
    return

def perform_fit(gx_start, eps_start, theta_start, mlnl):
    print ('# Finding best fit, mzp=' + str(MZP) + ' xl1=' + str(xl1) + ' xl2=' + str(xl2) + " starting from gx=" + str(gx_start) + " eps=" + str(eps_start) + " theta=" + str(theta_start))
    # Perform three parameter fit 
    wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')
    start = time.time()
    pars_start=np.array([gx_start, eps_start, theta_start])
    res = minimize(mlnl, pars_start, method='nelder-mead', tol=0.1,
                   options={'fatol': 1e-1, 'xatol': 0.001, 'disp': True, 'maxfev': 600})
    end = time.time()
    # print_gentype_bf(res)
    print('Took ' + str(end-start) + ' secs')
    display(res)    
    with open('best_fit_' + str(int(MZP)) + '_' + str(res.x[0]) + '_' + str(res.x[1]) + '_' + str(res.x[2]) + '_' + str(xl1) + '_' + str(xl2) + '.dat', 'wb') as filehandle:
        pickle.dump(res, filehandle)
    return

wilson.Wilson.set_default_option('smeft_accuracy', 'integrate') 
gl = smelli.GlobalLikelihood(include_likelihoods={'likelihood_eell.yaml','fast_likelihood_quarks.yaml','likelihood_lfu_fcnc.yaml','likelihood_ewpt.yaml'})
# resolution for 2d scans: best to make it i*10+1 because it includes the endpoints
def perform_scan(resolution):
    if param_noscan != 'theta' and param_noscan != 'eps' and param_noscan != 'gx':
        print('perform_scan called with incorrect constant parameter ' + param_noscan)
        return
    likelihood_func = calc_point
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')
    print('# Scanning parameters of Malaphoric model for ',param_noscan,'=',param,' on a grid of ',resolution,'*',resolution,' mzp=', MZP)
    outfile = oname()
    theta_range = np.linspace(-1.0, 0.,  num=resolution)
    eps_range   = np.linspace(-1.0, 1.0, num=resolution)
    gx_range    = np.linspace( 0., gx_max, num=resolution)
    if param_noscan == 'gx':
        gx_range = [ param ]
    elif param_noscan == 'theta':
        theta_range = [ param ]
    elif param_noscan == 'eps':
        eps_range = [ param ]
        theta_range = np.linspace(-0.2, 0.,  num=resolution)
        gx_range    = np.linspace( 0.0, 0.4, num=resolution)
    outfile = outfile + '.dat'
    #
    # A list of parameters we want to calculate likelihoods for 
    parameter_list = [[gx, eps, theta] for theta in theta_range for gx in gx_range for eps in eps_range]
    #
    Cores= int(os.cpu_count())
    start = time.time()
    print("# Running Parallel Global fit with ", Cores, "cores")
    pool = Pool(Cores)
    #
    # calc_likelihoods_*, defined above, does all the heavy lifting. I just map it to the input list
    result_list = pool.map(likelihood_func, parameter_list)
    pool.close()
    pool.join()
    #
    end = time.time()
    today = date.today()
    print("# it took ", end-start, " seconds to run with resolution ",
          resolution, " * " ,resolution, "on ", today)
    # print output to datafile
    with open(outfile, 'wb') as filehandle:
        pickle.dump(result_list, filehandle)
    return

# Scan eps and gx but fit theta
def perform_scan_3d(resolution):
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')
    print('# Scanning parameters of Malaphoric model on a grid of ',resolution,'*',resolution,' mzp=', MZP,' and fitting theta')
    outfile = oname() + '.dat'
    eps_range   = np.linspace(-1.0, 1.0, num=resolution)
    gx_range    = np.linspace( 0., gx_max, num=resolution)
    # A list of parameters we want to calculate likelihoods for 
    parameter_list = [[gx, eps] for gx in gx_range for eps in eps_range]
    #
    Cores= int(os.cpu_count() - 1)
    start = time.time()
    print("# Running Parallel Global fit with ", Cores, "cores")
    pool = Pool(Cores)
    # calc_point_3d, defined above, does all the heavy lifting. I just map it to the input list
    result_list = pool.map(calc_point_3d, parameter_list)
    pool.close()
    pool.join()
    #
    end = time.time()
    today = date.today()
    print("# it took ", end-start, " seconds to run with resolution ",
          resolution, " * " ,resolution, "on ", today)
    # print output to datafile
    with open(outfile, 'wb') as filehandle:
        pickle.dump(result_list, filehandle)
    return

def maybe_write(fname, func, gx, eps, theta):
    mass = MZP
    wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')
    if (exists(fname)):
        # print('# Using previous file ' + fname)
        with open(fname, 'rb') as filehandle:
            obj = pickle.load(filehandle)
    else:
        # print('# Writing new file')
        obj = gl.parameter_point(func(gx, eps, theta), scale = mass)
        obj.log_likelihood_global()
        with open(fname, 'wb') as filehandle:
            pickle.dump(obj, filehandle)
    # debug(obj) - uncomment to check RK or RK*
    return obj


def inv_sm_likelihoods():
    # First, do SM
    wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')    
    fname = 'sm.dat'
    glp_sm = maybe_write(fname, calcSMEFTwcs, 0., 0., 0.)
    glp_sm.log_likelihood_global()
    print('--- Standard Model ---')
    print('chi2:')
    display(glp_sm.chi2_dict())
    display(obs_list(glp_sm))    
    chi2_sm=glp_sm.chi2_dict()['global']
    print('N:')
    display(glp_sm.likelihood.number_observations_dict())
    print('p-value:')
    display(glp_sm.pvalue_dict())
    return


# Import relevant files for the LEP2 likelihoods. 
if (sys.argv[3] == "wcs"):  debug_wcs()
elif (sys.argv[3] == "bf_point"):
    print_intermediate = True
    MZP   = float(sys.argv[4])
    gx    = float(sys.argv[5])
    eps   = float(sys.argv[6])
    theta = float(sys.argv[7])
    print ('# Calculating point, xl1=', str(xl1),' xl2=',xl2)    
    inv_point(gx, eps, theta, True)
elif (sys.argv[3] == "point"):
    print_intermediate = True
    MZP   = float(sys.argv[4])
    gx    = float(sys.argv[5])
    eps   = float(sys.argv[6])
    theta = float(sys.argv[7])
    print ('# Calculating point, xl1=', str(xl1),' xl2=',xl2)    
    inv_point(gx, eps, theta)
elif (sys.argv[3] == "fit"):
    gx  =  float(sys.argv[4]); eps = float(sys.argv[5]); theta = float(sys.argv[6])
    print('# 3D fit of xl1=',xl1,' xl2=',xl2,' starting point gx=',gx, ' theta=',theta,' eps=',eps)
    perform_fit(gx, eps, theta, minus_lnL_3pars)
elif (sys.argv[3] == "fit_theta"):
    print_intermediate = True
    print ('# Fitting theta: MZprime=', str(MZP), ' xl1=', str(xl1),' xl2=',xl2)
    MZP   = float(sys.argv[4])
    gx    = float(sys.argv[5])
    eps   = float(sys.argv[6])
    pars = [ gx, eps ]
    print('theta=',fit_theta(pars)) 
elif (sys.argv[3] == "fit"):
    gx  =  float(sys.argv[4]); eps = float(sys.argv[5]); theta = float(sys.argv[6])
    print('# 3D fit of xl1=',xl1,' xl2=',xl2,' starting point gx=',gx, ' theta=',theta,' eps=',eps)
    perform_fit(gx, eps, theta, minus_lnL_3pars)
elif (sys.argv[3] == "fit_2d"):
    param_noscan = sys.argv[4]; param = float(sys.argv[5]);    
    # gx    =  0.1; theta = -0.05; eps = 0.
    gx =  float(sys.argv[6]); theta = float(sys.argv[7]);
    eps = 0.
    print('# 2D fit of xl1=',xl1,' xl2=',xl2,' starting point gx=',gx, ' theta=',theta,' eps=',eps)
    perform_fit_2d(gx, theta, minus_lnL_2pars)
elif (sys.argv[3] == "scan"):
    print_intermediate = False
    param_noscan = sys.argv[4]; param = float(sys.argv[5]);    
    resn = int(sys.argv[6]);
    print('# 2D scan of xl1=',xl1,' xl2=',xl2,' holding',param_noscan,'=',param)
    perform_scan(int(resn))
elif (sys.argv[3] == "scan_3d"):
    print_intermediate = False
    param_noscan = "theta"; param = 0.0
    resn = int(sys.argv[4]);
    print('# 3D scan of xl1=',xl1,' xl2=',xl2,' fitting theta')
    perform_scan_3d(int(resn))
    # elif (sys.argv[3] == "investigate"):
    #     fname = sys.argv[4]
    #     with open(fname, 'rb') as filehandle:
    #         res = pickle.load(filehandle)
    #         gx  = res.x[0]
    #         eps = res.x[1]
    #         theta = res.x[2]
elif (sys.argv[3] == "SM"):
    print ('# Calculating SM likelihoods')
    inv_sm_likelihoods()
elif (sys.argv[3] == "plot_bf"):
    plot_bf()
elif (sys.argv[3] == "debug"):
    debug_wcs()

quit()
# print('p=',chi2.sf(1, 1))
glp = read_bf()
res = bf_pars()
print('Best-fit point. gx=',res.x[0],'eps=',res.x[1],'theta=',res.x[2])
print('DlnL:')
display(glp.log_likelihood_dict())
print('chi^2:')
display(glp.chi2_dict())
print('N:')
display(glp.likelihood.number_observations_dict())
print('p-val:')
display(glp.pvalue_dict())
print('Actual final p-val=',chi2.sf(glp.chi2_dict()['global'], glp.likelihood.number_observations_dict()['global']-3))


==> anc/likelihood_eell.yaml <==
observables: !include_merge_list
  - observables_eell.yaml
  - observables_eeee.yaml
include_measurements: !include_merge_list
  - measurements_eell.yaml
  - measurements_eeee.yaml

==> anc/measurements_eeee.yaml <==
- LEP ee->ee


==> anc/measurements_eell.yaml <==
- LEP ee->ll
- LEP ee->ll AFB



==> anc/observables_eeee.yaml <==
- E: 188.6
  name: R_sigma(ee->ee)
  cthmin: -0.90
  cthmax: -0.72
- E: 188.6
  name: R_sigma(ee->ee)
  cthmin: -0.72
  cthmax: -0.54
- E: 188.6
  name: R_sigma(ee->ee)
  cthmin: -0.54
  cthmax: -0.36
- E: 188.6
  name: R_sigma(ee->ee)
  cthmin: -0.36
  cthmax: -0.18
- E: 188.6
  name: R_sigma(ee->ee)
  cthmin: -0.18
  cthmax:  0.00
- E: 188.6
  name: R_sigma(ee->ee)
  cthmin: 0.00
  cthmax: 0.09
- E: 188.6
  name: R_sigma(ee->ee)
  cthmin: 0.09
  cthmax: 0.18
- E: 188.6
  name: R_sigma(ee->ee)
  cthmin: 0.18
  cthmax: 0.27
- E: 188.6
  name: R_sigma(ee->ee)
  cthmin: 0.27
  cthmax: 0.36
- E: 188.6
  name: R_sigma(ee->ee)
  cthmin: 0.36
  cthmax: 0.45
- E: 188.6
  name: R_sigma(ee->ee)
  cthmin: 0.45
  cthmax: 0.54
- E: 188.6
  name: R_sigma(ee->ee)
  cthmin: 0.54
  cthmax: 0.63
- E: 188.6
  name: R_sigma(ee->ee)
  cthmin: 0.63
  cthmax: 0.72
- E: 188.6
  name: R_sigma(ee->ee)
  cthmin: 0.72
  cthmax: 0.81
- E: 188.6
  name: R_sigma(ee->ee)
  cthmin: 0.81
  cthmax: 0.90
- E: 191.6
  name: R_sigma(ee->ee)
  cthmin: -0.90
  cthmax: -0.72
- E: 191.6
  name: R_sigma(ee->ee)
  cthmin: -0.72
  cthmax: -0.54
- E: 191.6
  name: R_sigma(ee->ee)
  cthmin: -0.54
  cthmax: -0.36
- E: 191.6
  name: R_sigma(ee->ee)
  cthmin: -0.36
  cthmax: -0.18
- E: 191.6
  name: R_sigma(ee->ee)
  cthmin: -0.18
  cthmax:  0.00
- E: 191.6
  name: R_sigma(ee->ee)
  cthmin: 0.00
  cthmax: 0.09
- E: 191.6
  name: R_sigma(ee->ee)
  cthmin: 0.09
  cthmax: 0.18
- E: 191.6
  name: R_sigma(ee->ee)
  cthmin: 0.18
  cthmax: 0.27
- E: 191.6
  name: R_sigma(ee->ee)
  cthmin: 0.27
  cthmax: 0.36
- E: 191.6
  name: R_sigma(ee->ee)
  cthmin: 0.36
  cthmax: 0.45
- E: 191.6
  name: R_sigma(ee->ee)
  cthmin: 0.45
  cthmax: 0.54
- E: 191.6
  name: R_sigma(ee->ee)
  cthmin: 0.54
  cthmax: 0.63
- E: 191.6
  name: R_sigma(ee->ee)
  cthmin: 0.63
  cthmax: 0.72
- E: 191.6
  name: R_sigma(ee->ee)
  cthmin: 0.72
  cthmax: 0.81
- E: 191.6
  name: R_sigma(ee->ee)
  cthmin: 0.81
  cthmax: 0.90
- E: 195.5
  name: R_sigma(ee->ee)
  cthmin: -0.90
  cthmax: -0.72
- E: 195.5
  name: R_sigma(ee->ee)
  cthmin: -0.72
  cthmax: -0.54
- E: 195.5
  name: R_sigma(ee->ee)
  cthmin: -0.54
  cthmax: -0.36
- E: 195.5
  name: R_sigma(ee->ee)
  cthmin: -0.36
  cthmax: -0.18
- E: 195.5
  name: R_sigma(ee->ee)
  cthmin: -0.18
  cthmax:  0.00
- E: 195.5
  name: R_sigma(ee->ee)
  cthmin: 0.00
  cthmax: 0.09
- E: 195.5
  name: R_sigma(ee->ee)
  cthmin: 0.09
  cthmax: 0.18
- E: 195.5
  name: R_sigma(ee->ee)
  cthmin: 0.18
  cthmax: 0.27
- E: 195.5
  name: R_sigma(ee->ee)
  cthmin: 0.27
  cthmax: 0.36
- E: 195.5
  name: R_sigma(ee->ee)
  cthmin: 0.36
  cthmax: 0.45
- E: 195.5
  name: R_sigma(ee->ee)
  cthmin: 0.45
  cthmax: 0.54
- E: 195.5
  name: R_sigma(ee->ee)
  cthmin: 0.54
  cthmax: 0.63
- E: 195.5
  name: R_sigma(ee->ee)
  cthmin: 0.63
  cthmax: 0.72
- E: 195.5
  name: R_sigma(ee->ee)
  cthmin: 0.72
  cthmax: 0.81
- E: 195.5
  name: R_sigma(ee->ee)
  cthmin: 0.81
  cthmax: 0.90
- E: 199.5
  name: R_sigma(ee->ee)
  cthmin: -0.90
  cthmax: -0.72
- E: 199.5
  name: R_sigma(ee->ee)
  cthmin: -0.72
  cthmax: -0.54
- E: 199.5
  name: R_sigma(ee->ee)
  cthmin: -0.54
  cthmax: -0.36
- E: 199.5
  name: R_sigma(ee->ee)
  cthmin: -0.36
  cthmax: -0.18
- E: 199.5
  name: R_sigma(ee->ee)
  cthmin: -0.18
  cthmax:  0.00
- E: 199.5
  name: R_sigma(ee->ee)
  cthmin: 0.00
  cthmax: 0.09
- E: 199.5
  name: R_sigma(ee->ee)
  cthmin: 0.09
  cthmax: 0.18
- E: 199.5
  name: R_sigma(ee->ee)
  cthmin: 0.18
  cthmax: 0.27
- E: 199.5
  name: R_sigma(ee->ee)
  cthmin: 0.27
  cthmax: 0.36
- E: 199.5
  name: R_sigma(ee->ee)
  cthmin: 0.36
  cthmax: 0.45
- E: 199.5
  name: R_sigma(ee->ee)
  cthmin: 0.45
  cthmax: 0.54
- E: 199.5
  name: R_sigma(ee->ee)
  cthmin: 0.54
  cthmax: 0.63
- E: 199.5
  name: R_sigma(ee->ee)
  cthmin: 0.63
  cthmax: 0.72
- E: 199.5
  name: R_sigma(ee->ee)
  cthmin: 0.72
  cthmax: 0.81
- E: 199.5
  name: R_sigma(ee->ee)
  cthmin: 0.81
  cthmax: 0.90
- E: 201.8
  name: R_sigma(ee->ee)
  cthmin: -0.90
  cthmax: -0.72
- E: 201.8
  name: R_sigma(ee->ee)
  cthmin: -0.72
  cthmax: -0.54
- E: 201.8
  name: R_sigma(ee->ee)
  cthmin: -0.54
  cthmax: -0.36
- E: 201.8
  name: R_sigma(ee->ee)
  cthmin: -0.36
  cthmax: -0.18
- E: 201.8
  name: R_sigma(ee->ee)
  cthmin: -0.18
  cthmax:  0.00
- E: 201.8
  name: R_sigma(ee->ee)
  cthmin: 0.00
  cthmax: 0.09
- E: 201.8
  name: R_sigma(ee->ee)
  cthmin: 0.09
  cthmax: 0.18
- E: 201.8
  name: R_sigma(ee->ee)
  cthmin: 0.18
  cthmax: 0.27
- E: 201.8
  name: R_sigma(ee->ee)
  cthmin: 0.27
  cthmax: 0.36
- E: 201.8
  name: R_sigma(ee->ee)
  cthmin: 0.36
  cthmax: 0.45
- E: 201.8
  name: R_sigma(ee->ee)
  cthmin: 0.45
  cthmax: 0.54
- E: 201.8
  name: R_sigma(ee->ee)
  cthmin: 0.54
  cthmax: 0.63
- E: 201.8
  name: R_sigma(ee->ee)
  cthmin: 0.63
  cthmax: 0.72
- E: 201.8
  name: R_sigma(ee->ee)
  cthmin: 0.72
  cthmax: 0.81
- E: 201.8
  name: R_sigma(ee->ee)
  cthmin: 0.81
  cthmax: 0.90
- E: 204.8
  name: R_sigma(ee->ee)
  cthmin: -0.90
  cthmax: -0.72
- E: 204.8
  name: R_sigma(ee->ee)
  cthmin: -0.72
  cthmax: -0.54
- E: 204.8
  name: R_sigma(ee->ee)
  cthmin: -0.54
  cthmax: -0.36
- E: 204.8
  name: R_sigma(ee->ee)
  cthmin: -0.36
  cthmax: -0.18
- E: 204.8
  name: R_sigma(ee->ee)
  cthmin: -0.18
  cthmax:  0.00
- E: 204.8
  name: R_sigma(ee->ee)
  cthmin: 0.00
  cthmax: 0.09
- E: 204.8
  name: R_sigma(ee->ee)
  cthmin: 0.09
  cthmax: 0.18
- E: 204.8
  name: R_sigma(ee->ee)
  cthmin: 0.18
  cthmax: 0.27
- E: 204.8
  name: R_sigma(ee->ee)
  cthmin: 0.27
  cthmax: 0.36
- E: 204.8
  name: R_sigma(ee->ee)
  cthmin: 0.36
  cthmax: 0.45
- E: 204.8
  name: R_sigma(ee->ee)
  cthmin: 0.45
  cthmax: 0.54
- E: 204.8
  name: R_sigma(ee->ee)
  cthmin: 0.54
  cthmax: 0.63
- E: 204.8
  name: R_sigma(ee->ee)
  cthmin: 0.63
  cthmax: 0.72
- E: 204.8
  name: R_sigma(ee->ee)
  cthmin: 0.72
  cthmax: 0.81
- E: 204.8
  name: R_sigma(ee->ee)
  cthmin: 0.81
  cthmax: 0.90
- E: 206.5
  name: R_sigma(ee->ee)
  cthmin: -0.90
  cthmax: -0.72
- E: 206.5
  name: R_sigma(ee->ee)
  cthmin: -0.72
  cthmax: -0.54
- E: 206.5
  name: R_sigma(ee->ee)
  cthmin: -0.54
  cthmax: -0.36
- E: 206.5
  name: R_sigma(ee->ee)
  cthmin: -0.36
  cthmax: -0.18
- E: 206.5
  name: R_sigma(ee->ee)
  cthmin: -0.18
  cthmax:  0.00
- E: 206.5
  name: R_sigma(ee->ee)
  cthmin: 0.00
  cthmax: 0.09
- E: 206.5
  name: R_sigma(ee->ee)
  cthmin: 0.09
  cthmax: 0.18
- E: 206.5
  name: R_sigma(ee->ee)
  cthmin: 0.18
  cthmax: 0.27
- E: 206.5
  name: R_sigma(ee->ee)
  cthmin: 0.27
  cthmax: 0.36
- E: 206.5
  name: R_sigma(ee->ee)
  cthmin: 0.36
  cthmax: 0.45
- E: 206.5
  name: R_sigma(ee->ee)
  cthmin: 0.45
  cthmax: 0.54
- E: 206.5
  name: R_sigma(ee->ee)
  cthmin: 0.54
  cthmax: 0.63
- E: 206.5
  name: R_sigma(ee->ee)
  cthmin: 0.63
  cthmax: 0.72
- E: 206.5
  name: R_sigma(ee->ee)
  cthmin: 0.72
  cthmax: 0.81
- E: 206.5
  name: R_sigma(ee->ee)
  cthmin: 0.81
  cthmax: 0.90



==> anc/observables_eell.yaml <==
- E: 172.1
  name: R_sigma(ee->ll)
  fam: 2
- E: 172.1
  name: R_sigma(ee->ll)
  fam: 3
- E: 161.3
  name: R_sigma(ee->ll)
  fam: 2
- E: 161.3
  name: R_sigma(ee->ll)
  fam: 3
- E: 136.3
  name: R_sigma(ee->ll)
  fam: 2  
- E: 136.3
  name: R_sigma(ee->ll)
  fam: 3
- E: 182.7
  name: R_sigma(ee->ll)
  fam: 2
- E: 188.6
  name: R_sigma(ee->ll)
  fam: 2
- E: 191.6
  name: R_sigma(ee->ll)
  fam: 2
- E: 195.5
  name: R_sigma(ee->ll)
  fam: 2
- E: 199.5
  name: R_sigma(ee->ll)
  fam: 2
- E: 201.8
  name: R_sigma(ee->ll)
  fam: 2
- E: 204.8
  name: R_sigma(ee->ll)
  fam: 2
- E: 206.5
  name: R_sigma(ee->ll)
  fam: 2
- E: 182.7
  name: R_sigma(ee->ll)
  fam: 3
- E: 188.6
  name: R_sigma(ee->ll)
  fam: 3
- E: 191.6
  name: R_sigma(ee->ll)
  fam: 3
- E: 195.5
  name: R_sigma(ee->ll)
  fam: 3
- E: 199.5
  name: R_sigma(ee->ll)
  fam: 3
- E: 201.8
  name: R_sigma(ee->ll)
  fam: 3
- E: 204.8
  name: R_sigma(ee->ll)
  fam: 3
- E: 206.5
  name: R_Afb(ee->ll)
  fam: 3
- E: 172.1
  name: R_Afb(ee->ll)
  fam: 2
- E: 172.1
  name: R_Afb(ee->ll)
  fam: 3
- E: 161.3
  name: R_Afb(ee->ll)
  fam: 2
- E: 161.3
  name: R_Afb(ee->ll)
  fam: 3
- E: 136.3
  name: R_Afb(ee->ll)
  fam: 2  
- E: 136.3
  name: R_Afb(ee->ll)
  fam: 3
- E: 182.7
  name: R_Afb(ee->ll)
  fam: 2
  AfbSM: 0.576
  sigmaSM: 3.444
- E: 188.6
  name: R_Afb(ee->ll)
  fam: 2
  AfbSM: 0.569
  sigmaSM: 3.207
- E: 191.6
  name: R_Afb(ee->ll)
  fam: 2
  AfbSM: 0.566
  sigmaSM: 3.096
- E: 195.5
  name: R_Afb(ee->ll)
  fam: 2
  AfbSM: 0.562
  sigmaSM: 2.961
- E: 199.5
  name: R_Afb(ee->ll)
  fam: 2
  AfbSM: 0.558
  sigmaSM: 2.833
- E: 201.8
  name: R_Afb(ee->ll)
  fam: 2
  AfbSM: 0.556
  sigmaSM: 2.766
- E: 204.8
  name: R_Afb(ee->ll)
  fam: 2
  AfbSM: 0.553
  sigmaSM: 2.673
- E: 206.5
  name: R_Afb(ee->ll)
  fam: 2
  AfbSM: 0.552
  sigmaSM: 2.628
- E: 182.7
  name: R_Afb(ee->ll)
  fam: 3
  AfbSM: 0.576
  sigmaSM: 3.444
- E: 188.6
  name: R_Afb(ee->ll)
  fam: 3
  AfbSM: 0.569
  sigmaSM: 3.206
- E: 191.6
  name: R_Afb(ee->ll)
  fam: 3
  AfbSM: 0.565
  sigmaSM: 3.096
- E: 195.5
  name: R_Afb(ee->ll)
  fam: 3
  AfbSM: 0.561
  sigmaSM: 2.961
- E: 199.5
  name: R_Afb(ee->ll)
  fam: 3
  AfbSM: 0.558
  sigmaSM: 2.832
- E: 201.8
  name: R_Afb(ee->ll)
  fam: 3
  AfbSM: 0.556
  sigmaSM: 2.765
- E: 204.8
  name: R_Afb(ee->ll)
  fam: 3
  AfbSM: 0.553
  sigmaSM: 2.672
- E: 206.5
  name: R_Afb(ee->ll)
  fam: 3
  AfbSM: 0.552
  sigmaSM: 2.628


==> anc/sm.out <==
# Calculating point, xl1= 0  xl2= -3
# Point gx=0.0 mzp=3000.0 eps=0.0 theta=0.0
{'fast_likelihood_quarks.yaml': 0.0, 'likelihood_ewpt.yaml': 0.0, 'likelihood_eell.yaml': 0.0, 'likelihood_lfu_fcnc.yaml': 0.0, 'global': 0.0}
{'$\\Delta M_s$': -0.34954461120704833, '$M_W$': -2.019676980915238, 'BR($B_s\\rightarrow \\mu^+ \\mu^-$)': 0.9121723563473318, 'BR($B^+\\rightarrow K \\mu \\mu)(1.1,2)$': 3.8594432143924724, 'BR($B^+\\rightarrow K \\mu \\mu)(2,3)$': 2.2326559016078655, 'BR($B^+\\rightarrow K \\mu \\mu)(3,4)$': 3.1830496608058767, 'BR($B^+\\rightarrow K\\mu \\mu)(4,5)$': 4.3379964362932135, 'BR($B^+\\rightarrow K \\mu \\mu)(5,6)$': 3.8319304408338817, '$R_K(1.1,6)$': 1.0947082586887278, '$R_{K^*}(0.1,1.1)$': 0.5815940037339203, '$R_{K^*}(1.1,6)$': -0.4082714011367506, '$P_5^{\\prime}(2.5,4)$': -1.9185063707306966, '$P_5^{\\prime}(4,6)$': -2.8489894645893763, 'BR($B_s$->$\\phi\\mu\\mu$)(0.1,0.98)': 2.769757782798432, 'BR($B_s$->$\\phi\\mu\\mu$)(1.1,2.5)': 3.1848926608581487, 'BR($B_s$->$\\phi\\mu\\mu$)(2.5,4)': 3.9718001036631034, 'BR($B_s$->$\\phi\\mu\\mu$)(4,6)': 3.089105119142948, 'BR($B_s$->$\\phi\\mu\\mu$)(15,19)': 1.464233095600447}
chi^2:
{'fast_likelihood_quarks.yaml': 419.3558040844732, 'likelihood_ewpt.yaml': 36.77150386714575, 'likelihood_eell.yaml': 149.8156842074473, 'likelihood_lfu_fcnc.yaml': 18.525582350774922, 'global': 624.4685745098412}
N:
{'fast_likelihood_quarks.yaml': 306, 'likelihood_ewpt.yaml': 31, 'likelihood_eell.yaml': 148, 'likelihood_lfu_fcnc.yaml': 24, 'global': 509}
p-val:
{'fast_likelihood_quarks.yaml': 1.735346335218768e-05, 'likelihood_ewpt.yaml': 0.2190421643498185, 'likelihood_eell.yaml': 0.4428180175939894, 'likelihood_lfu_fcnc.yaml': 0.7767941847745197, 'global': 0.00034038080747533783}
chi2= 624.4685745098412
p-val= 0.0003403808074753194

